Time Non-locality in Dark Matter and LSS

We explore the intriguing phenomenon of time non-locality in the evolution of dark matter and Large Scale Structure (LSS). Recently in\,\cite{Donath:2023sav}, it was shown that time non-locality emerges in bias tracer fluctuations, which are $SO(3)$ scalars in real space, at fifth order in the perturbation expansion in dark matter overdensity. We demonstrate that by breaking the symmetry down to $SO(2)$, which is the case whenever line-of-sight effects become important, such as for flux fluctuations in the Lyman $\alpha$ forest, the temporal non-locality appears at the third order in expansion. Additionally, within the framework of EFTofLSS, we demonstrate that time non-locality manifests in the effective stress tensor of dark matter, which is a second rank tensor under $SO(3)$ transformations, again at the third order in dark matter overdensity. Furthermore, we highlight the effectiveness of the standard $\Pi$ basis\,\cite{Mirbabayi:2014zca} in handling time non-local operators.

==> anc/DM_vector.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    606589,      16789]
NotebookOptionsPosition[    584183,      16422]
NotebookOutlinePosition[    584628,      16440]
CellTagsIndexPosition[    584585,      16437]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup", "Chapter",
 CellChangeTimes->{{3.902497419986494*^9, 
  3.902497422615345*^9}},ExpressionUUID->"f6fe144a-a79f-4132-9877-\
c9c073561aa4"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"cond", ",", "cond2", ",", "dotcon", ",", "newvars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cond", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x_", "+", "y_"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"z_", "+", "w_"}], ")"}]}], "->", 
      RowBox[{
       RowBox[{"x", "\[CenterDot]", "z"}], "+", 
       RowBox[{"x", "\[CenterDot]", "w"}], "+", 
       RowBox[{"y", "\[CenterDot]", "z"}], "+", 
       RowBox[{"y", "\[CenterDot]", "w"}]}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "+", "y_"}], ")"}], "\[CenterDot]", "z_"}], ")"}], 
       "2"], "->", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "\[CenterDot]", "z"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"y", "\[CenterDot]", "z"}], ")"}], "2"], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"x", "\[CenterDot]", "z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"y", "\[CenterDot]", "z"}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"x_", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"y_", "+", "z_"}], ")"}]}], "->", 
      RowBox[{
       RowBox[{"x", "\[CenterDot]", "y"}], "+", 
       RowBox[{"x", "\[CenterDot]", "z"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y_", "+", "z_"}], ")"}], "\[CenterDot]", "x_"}], "\[Rule]", 
      RowBox[{
       RowBox[{"y", "\[CenterDot]", "x"}], "+", 
       RowBox[{"z", "\[CenterDot]", "x"}]}]}], ",", 
     RowBox[{
      RowBox[{"q2", "\[CenterDot]", "q1"}], "->", 
      RowBox[{"q1", "\[CenterDot]", "q2"}]}], ",", 
     RowBox[{
      RowBox[{"q3", "\[CenterDot]", "q2"}], "->", 
      RowBox[{"q2", "\[CenterDot]", "q3"}]}], ",", 
     RowBox[{
      RowBox[{"q3", "\[CenterDot]", "q1"}], "->", 
      RowBox[{"q1", "\[CenterDot]", "q3"}]}], ",", 
     RowBox[{
      RowBox[{"q4", "\[CenterDot]", "q1"}], "->", 
      RowBox[{"q1", "\[CenterDot]", "q4"}]}], ",", 
     RowBox[{
      RowBox[{"q4", "\[CenterDot]", "q2"}], "->", 
      RowBox[{"q2", "\[CenterDot]", "q4"}]}], ",", 
     RowBox[{
      RowBox[{"q4", "\[CenterDot]", "q3"}], "->", 
      RowBox[{"q3", "\[CenterDot]", "q4"}]}], ",", 
     RowBox[{
      RowBox[{"q5", "\[CenterDot]", "q1"}], "->", 
      RowBox[{"q1", "\[CenterDot]", "q5"}]}], ",", 
     RowBox[{
      RowBox[{"q5", "\[CenterDot]", "q2"}], "->", 
      RowBox[{"q2", "\[CenterDot]", "q5"}]}], ",", 
     RowBox[{
      RowBox[{"q5", "\[CenterDot]", "q3"}], "->", 
      RowBox[{"q3", "\[CenterDot]", "q5"}]}], ",", 
     RowBox[{
      RowBox[{"q5", "\[CenterDot]", "q4"}], "->", 
      RowBox[{"q4", "\[CenterDot]", "q5"}]}], ",", 
     RowBox[{
      RowBox[{"z", "\[CenterDot]", "q1"}], "->", 
      RowBox[{"q1", "\[CenterDot]", "z"}]}], ",", 
     RowBox[{
      RowBox[{"z", "\[CenterDot]", "q2"}], "->", 
      RowBox[{"q2", "\[CenterDot]", "z"}]}], ",", 
     RowBox[{
      RowBox[{"z", "\[CenterDot]", "q3"}], "->", 
      RowBox[{"q3", "\[CenterDot]", "z"}]}], ",", 
     RowBox[{
      RowBox[{"z", "\[CenterDot]", "q4"}], "->", 
      RowBox[{"q4", "\[CenterDot]", "z"}]}], ",", 
     RowBox[{
      RowBox[{"z", "\[CenterDot]", "q5"}], "->", 
      RowBox[{"q5", "\[CenterDot]", "z"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", "\[CenterDot]", "x_"}], "->", 
     SuperscriptBox["x", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dotcon", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "\[CenterDot]", 
      RowBox[{"{", 
       RowBox[{"f_", ",", "g_", ",", "h_"}], "}"}]}], "->", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"f", ",", "g", ",", "h"}], "}"}]}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.902478337838875*^9, 3.902478417362062*^9}, {
   3.9024785662820673`*^9, 3.9024785678876057`*^9}, {3.902488129653358*^9, 
   3.902488184441404*^9}, {3.902488403469184*^9, 3.90248842504481*^9}, {
   3.902489444831901*^9, 3.902489464006107*^9}, {3.902489496168186*^9, 
   3.902489497155445*^9}, {3.902489694017177*^9, 3.90248970400704*^9}, {
   3.9024902982741003`*^9, 3.902490301895173*^9}, {3.902495883233997*^9, 
   3.902495886361672*^9}, {3.902497735246127*^9, 3.902497735644368*^9}, {
   3.902539076810844*^9, 3.902539135141786*^9}, {3.902539173334012*^9, 
   3.902539186061282*^9}, {3.902539260233038*^9, 3.902539269062289*^9}, {
   3.902539337038813*^9, 3.902539361876122*^9}, {3.902539459581311*^9, 
   3.90253946458151*^9}, {3.902547652206765*^9, 3.902547771581767*^9}, {
   3.90254816379878*^9, 3.902548173458941*^9}, {3.902548233439028*^9, 
   3.9025482348728323`*^9}, {3.902548501230644*^9, 3.902548548161898*^9}, {
   3.902564864544916*^9, 3.90256498666575*^9}, {3.902565041622225*^9, 
   3.90256509824409*^9}, {3.902565140821994*^9, 3.902565171958565*^9}, {
   3.902565250236434*^9, 3.9025652509768343`*^9}, {3.902565366249002*^9, 
   3.9025654088824673`*^9}, {3.9025657970211267`*^9, 3.902565803125439*^9}, {
   3.902566667054713*^9, 3.902566717240298*^9}, {3.90256701726658*^9, 
   3.902567017716518*^9}, {3.902568348743204*^9, 3.902568403477711*^9}, {
   3.902568449089196*^9, 3.902568449777152*^9}, {3.902568487173163*^9, 
   3.9025685004934797`*^9}, {3.902568595418742*^9, 3.902568657338645*^9}, {
   3.902573506767117*^9, 3.902573507244885*^9}, {3.902578455138839*^9, 
   3.902578455752667*^9}, {3.90264310171615*^9, 3.902643122520557*^9}, {
   3.902643218162601*^9, 3.902643263089582*^9}, {3.902819538875342*^9, 
   3.902819554407961*^9}, {3.902836634337212*^9, 3.9028367008157473`*^9}, {
   3.902836986809774*^9, 3.902837030360633*^9}, {3.902844691079916*^9, 
   3.902844699374653*^9}, 3.902845802045042*^9, {3.902881878705795*^9, 
   3.902881883492714*^9}, {3.902905780860992*^9, 3.902905817840513*^9}, 
   3.902906248387409*^9, {3.90292674631437*^9, 3.902926757149673*^9}, {
   3.903077157370482*^9, 3.903077212403507*^9}, {3.903516585183174*^9, 
   3.90351661700699*^9}, {3.903586232252345*^9, 3.903586237722383*^9}, {
   3.903586425598701*^9, 3.90358642958626*^9}, {3.903587223165493*^9, 
   3.903587229231286*^9}, {3.9036906163588753`*^9, 3.9036906441719112`*^9}, {
   3.90369074562159*^9, 3.9036907701566796`*^9}, {3.903697710502505*^9, 
   3.90369771568062*^9}, {3.903697797928286*^9, 3.903697800847628*^9}, {
   3.9036980110720882`*^9, 3.903698012756502*^9}, {3.9036982991276083`*^9, 
   3.903698356201562*^9}, 3.903698853845054*^9, {3.904019226950416*^9, 
   3.90401927990826*^9}, {3.907394378096993*^9, 3.9073944365550632`*^9}},
 FontSize->14,
 CellLabel->"In[1]:=",ExpressionUUID->"dee4cc10-2770-4bee-92a5-b4f1c4d35886"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"q1", "\[CenterDot]", "q2"}], 
     RowBox[{"q1", "\[CenterDot]", "q1"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"q1", "\[CenterDot]", "q2"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"q1", "\[CenterDot]", "q1"}]], "+", 
       FractionBox["1", 
        RowBox[{"q2", "\[CenterDot]", "q2"}]]}], ")"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"q1", "\[CenterDot]", "q1"}], " ", 
      RowBox[{"q2", "\[CenterDot]", "q2"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9024645237493362`*^9, 3.902464524466384*^9}, {
   3.902464981356916*^9, 3.902464996157727*^9}, {3.902466454411448*^9, 
   3.902466467470593*^9}, {3.902469919419491*^9, 3.902469941367173*^9}, {
   3.902470077996568*^9, 3.902470093363085*^9}, {3.902477541424553*^9, 
   3.902477565133564*^9}, {3.902488428188568*^9, 3.90248843494787*^9}, {
   3.902489468219879*^9, 3.902489469538602*^9}, {3.902489499971564*^9, 
   3.902489504231967*^9}, {3.902489873397903*^9, 3.9024899095119057`*^9}, {
   3.902490168440609*^9, 3.902490200853858*^9}, {3.902490243044437*^9, 
   3.902490272902528*^9}, {3.902822428265258*^9, 3.902822444882455*^9}, {
   3.902832003365083*^9, 3.9028320699872437`*^9}, {3.902836493816179*^9, 
   3.9028364976807623`*^9}, {3.902836830961534*^9, 3.902836857350814*^9}, {
   3.9028369233126307`*^9, 3.9028369781050453`*^9}, {3.902844709360913*^9, 
   3.902844758805332*^9}, 3.903178759856415*^9},
 FontSize->14,
 CellLabel->"In[5]:=",ExpressionUUID->"237d122d-74c8-4a35-88fd-c39d57b2f341"],

Cell["Defining functions to symmetrize kernels", "Text",
 CellChangeTimes->{{3.902931759674744*^9, 
  3.902931774229301*^9}},ExpressionUUID->"a52c351c-4534-4fa8-92f2-\
799964d7e8a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sym2", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2"}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{"Length", "[", "p", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sym3", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{"Length", "[", "p", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sym4", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{"Length", "[", "p", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sym5", "[", 
    RowBox[{
    "f_", ",", "q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "}"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{"Length", "[", "p", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.902931790868214*^9, 3.9029318832550077`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"587de9c0-d40e-4990-90b8-d7a9adcc1fa4"],

Cell["Functions for checking whether a kernel is symmetric", "Text",
 CellChangeTimes->{{3.903013011055951*^9, 3.90301302085181*^9}, 
   3.903013452667672*^9, {3.90301406568604*^9, 
   3.903014066509031*^9}},ExpressionUUID->"00c548f4-b30c-4d43-a2d5-\
9c49c8202194"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckSymmetric2", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"q1", ",", "q2"}], "}"}], "]"}]}], ",", 
       RowBox[{"permlist", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "2"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", "p", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"permlist", ",", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"q1", ",", "q2"}], "]"}], "-", "permlist"}], "//.", 
        "cond"}], "//", "Simplify"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckSymmetric3", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}]}], ",", 
       RowBox[{"permlist", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "2"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", "p", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"permlist", ",", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", "permlist"}], "//.",
         "cond"}], "//", "Simplify"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckSymmetric4", "[", 
    RowBox[{"f_", ",", "q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "]"}]}], 
       ",", 
       RowBox[{"permlist", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "2"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", "p", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"permlist", ",", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}], "-", 
         "permlist"}], "//.", "cond"}], "//", "Simplify"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckSymmetric5", "[", 
    RowBox[{
    "f_", ",", "q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "}"}], 
         "]"}]}], ",", 
       RowBox[{"permlist", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "2"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", "p", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"permlist", ",", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}], 
         "-", "permlist"}], "//.", "cond"}], "//", "Simplify"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.90301302426672*^9, 3.90301324543572*^9}, {
  3.903013321529763*^9, 3.903013413962317*^9}, {3.9030134588594112`*^9, 
  3.903013622207658*^9}, {3.903014327636523*^9, 3.903014452783433*^9}, {
  3.903014500086115*^9, 3.903014506728671*^9}, {3.903523805799783*^9, 
  3.903523837311234*^9}, {3.90352387041052*^9, 3.903523904007408*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3ff98ae9-7739-4db4-a7a1-0fca234caa34"],

Cell["Recursion relation for Fn and Gn", "Text",
 CellChangeTimes->{{3.903011045754248*^9, 
  3.9030110556389*^9}},ExpressionUUID->"ab3f17a1-842b-479a-a857-f6814c0f497c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FnOur", "[", 
    RowBox[{"n_", ",", "vecs_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "==", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"GnOur", "[", 
          RowBox[{"m", ",", 
           RowBox[{"vecs", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"vecs", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"vecs", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"FnOur", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"vecs", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"vecs", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"GnOur", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GnOur", "[", 
   RowBox[{"n_", ",", "vecs_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "==", "1"}], ",", "1", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"GnOur", "[", 
         RowBox[{"m", ",", 
          RowBox[{"vecs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Total", "[", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"FnOur", "[", 
           RowBox[{
            RowBox[{"n", "-", "m"}], ",", 
            RowBox[{"vecs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"2", "n", " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Total", "[", 
             RowBox[{"vecs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"GnOur", "[", 
           RowBox[{
            RowBox[{"n", "-", "m"}], ",", 
            RowBox[{"vecs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
           "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.903011060160696*^9, 3.903011066751864*^9}, {
  3.903011129054974*^9, 3.903011331650712*^9}, {3.903011363076411*^9, 
  3.903011638109331*^9}, {3.903011792500512*^9, 3.903011808476119*^9}, {
  3.903014044087834*^9, 3.903014053438788*^9}, {3.903600502197265*^9, 
  3.903600505355439*^9}, {3.903601876885939*^9, 3.903601916626039*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2115b11b-fc93-471c-894f-d0a72bf961e7"],

Cell["Defining Fn and Gn kernels", "Text",
 CellChangeTimes->{{3.902497809521985*^9, 
  3.902497828068614*^9}},ExpressionUUID->"fc5b7137-fa86-4cef-a05f-\
7769157fa5e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"FnOur", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Sym2", "[", 
    RowBox[{"F2asym", ",", "q1", ",", "q2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"GnOur", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"G2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"FnOur", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{"F3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"GnOur", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"G3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"FnOur", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"Sym4", "[", 
    RowBox[{"F4asym", ",", "q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"GnOur", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G4", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
    RowBox[{"Sym4", "[", 
     RowBox[{"G4asym", ",", "q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F5asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], ":=", 
   RowBox[{"FnOur", "[", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F5", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], ":=", 
   RowBox[{"Sym5", "[", 
    RowBox[{"F5asym", ",", "q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], ":=", 
   RowBox[{"GnOur", "[", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], ":=", 
   RowBox[{"Sym5", "[", 
    RowBox[{"G5asym", ",", "q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.902464215993004*^9, 3.9024643162203817`*^9}, {
   3.902567041014628*^9, 3.902567048011857*^9}, {3.902568725336339*^9, 
   3.902568735852715*^9}, {3.902578513953928*^9, 3.902578516828672*^9}, {
   3.902578740285166*^9, 3.902578742521125*^9}, {3.902578812530597*^9, 
   3.902578815168662*^9}, {3.902844834214038*^9, 3.902844916842527*^9}, {
   3.902931904089153*^9, 3.902931945834346*^9}, {3.902932007073461*^9, 
   3.902932007764399*^9}, {3.903012454638421*^9, 3.903012660592924*^9}, {
   3.903012853904827*^9, 3.903012854914355*^9}, {3.903525196393499*^9, 
   3.903525345067601*^9}, {3.903525895565534*^9, 3.903525906030978*^9}, {
   3.90352708942725*^9, 3.903527127679924*^9}, 3.903564274579516*^9, {
   3.903600969422164*^9, 3.9036009995448027`*^9}},
 FontSize->14,
 CellLabel->"In[18]:=",ExpressionUUID->"ce1589b5-d9eb-4935-98bf-048ef9486a04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LastNonZeroPosition", "[", "list_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "pos", "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "list", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "#", "]"}], "]"}], "=!=", "0"}], "&"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"pos", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Missing", "[", "\"\<NotFound\>\"", "]"}], ",", 
        RowBox[{"Last", "[", "pos", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"1d50a07f-02fd-49e1-83aa-49d7c6d915b3"]
}, Closed]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[Del]", "i"],
    FontSize->48], TraditionalForm]],ExpressionUUID->
  "77749b1c-3094-48ec-961a-9ea9ad3e5a1f"],
 " ",
 StyleBox["Tr (O) kernels",
  FontSize->48]
}], "Subtitle",
 CellChangeTimes->{{3.92067755640287*^9, 3.9206775642098703`*^9}, {
  3.92067806613658*^9, 3.920678066244389*^9}, {3.928128569092601*^9, 
  3.928128608858265*^9}},ExpressionUUID->"476fa71e-eb90-418c-a4f8-\
e7003fcbf90c"],

Cell[CellGroupData[{

Cell["Local kernels", "Chapter",
 CellChangeTimes->{{3.920677087470607*^9, 3.9206770959980392`*^9}, {
   3.920677403676119*^9, 3.920677404164093*^9}, 3.920677587790023*^9, {
   3.928128695759416*^9, 
   3.928128717420384*^9}},ExpressionUUID->"ee1f2a09-ff79-4d3b-bf4f-\
423931dcf602"],

Cell[CellGroupData[{

Cell["Second order", "Section",
 CellChangeTimes->{{3.920677189914219*^9, 
  3.920677192214035*^9}},ExpressionUUID->"da1beeda-7699-4cdd-9599-\
b123740e17bc"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.902884859154594*^9, 3.902884869751427*^9}, 
   3.928128950106978*^9},ExpressionUUID->"80cbf1aa-0461-4173-8b92-\
212fecd90349"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Delta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Theta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
    RowBox[{"G2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Theta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Theta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]sq2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], " ", ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.902885818159142*^9, 3.902885862355336*^9}, {
   3.902885924975711*^9, 3.902886128801606*^9}, {3.902886168985021*^9, 
   3.9028862224038267`*^9}, 3.903429278918003*^9, {3.903429363020061*^9, 
   3.903429364967254*^9}, {3.903439800916769*^9, 3.903439814465865*^9}, {
   3.903449070019552*^9, 3.903449136263322*^9}, {3.905315925781021*^9, 
   3.905315932259512*^9}, {3.905315998574897*^9, 3.905316021163024*^9}, {
   3.905317387769143*^9, 3.905317389771975*^9}, {3.920679373359605*^9, 
   3.920679424035262*^9}, {3.9206795964741898`*^9, 3.920679607637866*^9}, {
   3.920688013653788*^9, 3.920688027459775*^9}, {3.920688071752186*^9, 
   3.9206881090763597`*^9}, {3.9206884164695787`*^9, 3.920688419834149*^9}, {
   3.92812895609376*^9, 3.928128957026826*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"0f201ea7-54b0-4bb0-aa12-cae34ee74051"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third order", "Section",
 CellChangeTimes->{{3.920677236000461*^9, 
  3.9206772417147627`*^9}},ExpressionUUID->"ef53dbe5-a158-43f5-8ab2-\
0079ef806462"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.902898641098684*^9, 
  3.90289864193572*^9}},ExpressionUUID->"c53a6b7b-179a-4378-b4d1-\
59dad222887d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}], 
    RowBox[{"F3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Theta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}], 
    RowBox[{"G3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Theta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Theta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]\[Theta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], "+", 
      RowBox[{"G2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]\[Theta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]\[Theta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Theta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"G2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Theta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Theta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"F2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        "2"], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"q3", "\[CenterDot]", "q3"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krp3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F2asym", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}], "+", 
        RowBox[{"G2asym", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        "2"], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"q3", "\[CenterDot]", "q3"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krp3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krp3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kpsq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"G2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        "2"], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"q3", "\[CenterDot]", "q3"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Kpsq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Kpsq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]cubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krcubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"q1", "\[CenterDot]", "q1"}], " ", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], " ", 
       RowBox[{"q3", "\[CenterDot]", "q3"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"q1", "\[CenterDot]", "q1"}], " ", 
      RowBox[{"q2", "\[CenterDot]", "q2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsq\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.902898702396512*^9, 3.902898711031685*^9}, {
   3.902900380585642*^9, 3.9029006445148087`*^9}, {3.9029006912122383`*^9, 
   3.902900992991643*^9}, {3.902901354401671*^9, 3.9029014832917337`*^9}, {
   3.902901526636283*^9, 3.902901809671098*^9}, {3.902902145076001*^9, 
   3.9029021817825937`*^9}, {3.902902294387513*^9, 3.902902320154875*^9}, {
   3.90290252312724*^9, 3.902902564450367*^9}, {3.902902700679265*^9, 
   3.902902790169557*^9}, 3.902902951489571*^9, {3.9029029923267107`*^9, 
   3.902903087410029*^9}, {3.902903140893235*^9, 3.902903192825377*^9}, {
   3.902906217402989*^9, 3.902906227826066*^9}, {3.902913154763709*^9, 
   3.902913155254631*^9}, {3.902932401102947*^9, 3.902932588589644*^9}, {
   3.9030086328668423`*^9, 3.903008700084215*^9}, {3.903185772920195*^9, 
   3.903186033396928*^9}, {3.9031861997244997`*^9, 3.90318623033937*^9}, {
   3.903461914266176*^9, 3.903461918003573*^9}, {3.9034619788708487`*^9, 
   3.903462027746553*^9}, {3.903462093385*^9, 3.903462158421146*^9}, {
   3.9034622009275618`*^9, 3.9034622071122217`*^9}, {3.904729338527059*^9, 
   3.9047293419911838`*^9}, {3.920679439177705*^9, 3.920679450387595*^9}, {
   3.920679581578574*^9, 3.920679585321615*^9}, {3.920688548345265*^9, 
   3.920688610882119*^9}, {3.922237982484356*^9, 3.922238104670271*^9}, 
   3.922238265670333*^9, {3.922242309318478*^9, 3.922242361713874*^9}, {
   3.922244213223947*^9, 3.9222442164857807`*^9}, {3.922244250424473*^9, 
   3.922244372775017*^9}, 3.9281289909102917`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"a41196cb-9607-479a-97cf-80c89e6160ad"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-Local kernels", "Chapter",
 CellChangeTimes->{{3.913385358401531*^9, 3.913385361282586*^9}, {
   3.915609099514106*^9, 3.91560910521518*^9}, {3.920677400172351*^9, 
   3.9206774004842253`*^9}, 3.9206775859690437`*^9, {3.928128700121582*^9, 
   3.9281287047890787`*^9}},ExpressionUUID->"cb9ff61c-76cd-47d3-b997-\
a69cdf9b2b3b"],

Cell[CellGroupData[{

Cell["Second Order", "Section",
 CellChangeTimes->{{3.915609059928398*^9, 
  3.915609062516637*^9}},ExpressionUUID->"538e97c0-0dc7-4382-81ac-\
9b780eab37a4"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.915609161783132*^9, 
  3.915609164866207*^9}},ExpressionUUID->"c827f647-6b1c-4d3a-970a-\
a5155da804ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Delta]12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]22asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]22", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Delta]22asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Theta]12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]22asym", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], "-", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]22", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Theta]22asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]sq12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]sq12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Delta]sq12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], " ", ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq12", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Sym2", "[", 
    RowBox[{"Crsq12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915609253689373*^9, 3.915609401250787*^9}, {
  3.9206886423692207`*^9, 3.9206886743907957`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"5321c689-8664-4739-b63d-20cd20dce13f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third Order", "Section",
 CellChangeTimes->{{3.915609067232345*^9, 
  3.915609069054192*^9}},ExpressionUUID->"8b00d5a8-e5a9-4c0e-bf70-\
8e0f0ac3c1cb"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.915612307159775*^9, 
  3.915612308140029*^9}},ExpressionUUID->"64488e3a-4fd2-479a-bca2-\
599175dd6213"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]33asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F3asym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]]}], "-", 
      RowBox[{
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]33", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]33asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Theta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Theta]23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]33asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G3asym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]]}], "-", 
      RowBox[{
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]33", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Theta]33asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]sq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]sq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]sq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]sq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]sq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]sq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]sq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]sq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Theta]sq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Theta]sq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Theta]sq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Theta]sq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         "2"], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpsq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cpsq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Cpsq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpsq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         "2"], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cpsq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Cpsq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Delta]cubed13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Delta]cubed13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Delta]cubed13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crcubed13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crcubed13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crcubed13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq\[Delta]13", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{"Crsq\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.915612352686076*^9, 3.915612475489828*^9}, {
  3.92068869400531*^9, 3.920688808615765*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"11f285b2-77d9-4b02-a5ca-e5262784d748"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[CapitalPi]", TraditionalForm]],ExpressionUUID->
  "03d56d84-4e58-4ed9-8694-daadd502a1be"],
 " kernels"
}], "Chapter",
 CellChangeTimes->{{3.913385311173617*^9, 3.913385340716978*^9}, {
   3.920677391794457*^9, 3.9206773941069593`*^9}, 3.920677584013289*^9, {
   3.92812872864301*^9, 
   3.928128734176714*^9}},ExpressionUUID->"166f8ce1-8691-410c-86f2-\
7351971246f3"],

Cell[CellGroupData[{

Cell["Essential Kernels", "Section",
 CellChangeTimes->{{3.9164626845911283`*^9, 3.9164626924227448`*^9}, {
  3.916463091299697*^9, 
  3.916463093270502*^9}},ExpressionUUID->"65590078-4be7-43de-9624-\
6b0d54b56d75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SuperscriptBox[
    RowBox[{"Tr", "[", 
     SuperscriptBox["\[CapitalPi]", 
      RowBox[{"[", "2", "]"}]], "]"}], 
    RowBox[{"(", "n", ")"}]], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]22asym", "[", 
      RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]23asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]24asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]25asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"F5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SuperscriptBox[
     RowBox[{"Tr", "[", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"[", "3", "]"}]], "]"}], 
     RowBox[{"(", "n", ")"}]], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]33asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F3asym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]34asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]35asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"6", 
       RowBox[{"F5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{"3", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SuperscriptBox[
     RowBox[{"Tr", "[", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"[", "4", "]"}]], "]"}], 
     RowBox[{"(", "n", ")"}]], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]44asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalPi]45asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"F5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"F4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"F3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"F2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]22asym", "[", 
      RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"G2asym", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]23asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]24asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]25asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"G5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SuperscriptBox[
     RowBox[{"Tr", "[", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"[", "3", "]"}]], "]"}], 
     RowBox[{"(", "n", ")"}]], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]33asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"G3asym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]34asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]35asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"6", 
       RowBox[{"G5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{"3", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SuperscriptBox[
     RowBox[{"Tr", "[", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"[", "4", "]"}]], "]"}], 
     RowBox[{"(", "n", ")"}]], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]44asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
          "q4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q1", "\[CenterDot]", "q4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KTr\[CapitalGamma]45asym", "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"G5asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "]"}]}], 
      "-", 
      RowBox[{
       FractionBox["3", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q4", "+", "q5"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
       RowBox[{"G3asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], 
       RowBox[{"G2asym", "[", 
        RowBox[{"q4", ",", "q5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
          "\[CenterDot]", "q5"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}], 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], ")"}]}]], 
       RowBox[{"G4asym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q4", "+", "q5"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q4", ",", "q5"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q3", "+", "q4"}], ")"}]}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
              "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G3asym", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q5"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q4"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", "\[CenterDot]", "q5"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
             RowBox[{"(", 
              RowBox[{"q1", "+", "q2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"q4", "\[CenterDot]", "q4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q5", "\[CenterDot]", "q5"}], ")"}]}]], 
          RowBox[{"G2asym", "[", 
           RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.916462727122188*^9, 3.916462817819287*^9}, {
   3.916462880874672*^9, 3.9164637184426403`*^9}, {3.916463763621948*^9, 
   3.916464114188076*^9}, 3.916464468579242*^9, 3.916464517784589*^9, 
   3.9164645763201427`*^9, {3.916465977668657*^9, 3.916465979615389*^9}, 
   3.91656617445405*^9, {3.917912607258349*^9, 3.917912655961192*^9}, {
   3.917912692811138*^9, 3.917912863827201*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"2089f943-628c-4a12-a4e7-e4b8b5573be7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Second Order", "Section",
 CellChangeTimes->{{3.913385496743038*^9, 
  3.913385498497918*^9}},ExpressionUUID->"2ca0fccc-f62f-4abf-a0b3-\
4626f1383f00"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.9133855317878*^9, 
  3.913385532826428*^9}},ExpressionUUID->"b679f8c6-113c-4ccf-8153-\
ec82643aab29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Delta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]sq2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]sq2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Delta]sq2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"Krsq2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KTr\[CapitalPi]22", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sym2", "[", 
     RowBox[{"KTr\[CapitalPi]22asym", ",", "q1", ",", "q2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.913385650131626*^9, 3.913385665453822*^9}, {
   3.913385756323771*^9, 3.913385801456401*^9}, {3.913385894959483*^9, 
   3.913386017587462*^9}, {3.913386059603079*^9, 3.913386123961486*^9}, 
   3.913386184517436*^9, {3.913388433769295*^9, 3.913388436519259*^9}, {
   3.914095625941182*^9, 3.91409567859522*^9}, {3.91409593076151*^9, 
   3.914095935387888*^9}, {3.9140962063660803`*^9, 3.914096212857082*^9}, {
   3.914157751640952*^9, 3.914157806952987*^9}, 3.915610372021656*^9, {
   3.916464403508226*^9, 3.916464404307725*^9}, {3.921199458117959*^9, 
   3.921199477290194*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ab7bdd33-2675-47f7-8754-617d1f4743c5"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third Order", "Section",
 CellChangeTimes->{{3.9133855037210484`*^9, 
  3.913385505378874*^9}},ExpressionUUID->"796121d4-8f2f-4a8d-8ea8-\
278fdf9b4c1d"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.9133855317878*^9, 
  3.913385532826428*^9}},ExpressionUUID->"17331215-2122-4936-92ff-\
93d77fc75716"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}], 
    RowBox[{"F3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      "2"], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KTr\[CapitalPi]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sym3", "[", 
      RowBox[{"KTr\[CapitalPi]23asym", ",", "q1", ",", "q2", ",", "q3"}], 
      "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]cubed3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]cubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Delta]cubed3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krcubed3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krcubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krcubed3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"q1", "\[CenterDot]", "q1"}], " ", 
      RowBox[{"q2", "\[CenterDot]", "q2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsq\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2\[CapitalPi]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         "2"], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[CapitalPi]2\[CapitalPi]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{
     "K\[CapitalPi]2\[CapitalPi]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]Tr\[CapitalPi]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KTr\[CapitalPi]22asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]Tr\[CapitalPi]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{
     "K\[Delta]Tr\[CapitalPi]23asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KTr\[CapitalPi]33", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sym3", "[", 
     RowBox[{"KTr\[CapitalPi]33asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.913386472015403*^9, 3.913386483387353*^9}, {
   3.913386518140462*^9, 3.913386612804203*^9}, {3.913386658406214*^9, 
   3.913386668521049*^9}, {3.913386721997609*^9, 3.913386943066*^9}, {
   3.913386983984559*^9, 3.913387121317602*^9}, {3.913387170851611*^9, 
   3.913387306837329*^9}, {3.913387363969643*^9, 3.913387390259905*^9}, {
   3.913387435712683*^9, 3.913387451944552*^9}, {3.913388215832351*^9, 
   3.913388272080336*^9}, {3.91338841768583*^9, 3.913388421583779*^9}, {
   3.913388501439373*^9, 3.913388515540744*^9}, {3.913388545697258*^9, 
   3.913388579596101*^9}, {3.913388622338145*^9, 3.913388664620079*^9}, 
   3.913388719629698*^9, 3.9139933146882153`*^9, 3.915613782279978*^9, {
   3.916464625963116*^9, 3.916464668135298*^9}, {3.921199484914783*^9, 
   3.92119952568696*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"0760b879-1f5c-4cef-bb1e-a99b23d63b01"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[Del]", "i"],
    FontSize->48], TraditionalForm]],ExpressionUUID->
  "0c10fc37-c079-4c98-8615-2fd396b80c47"],
 StyleBox[" (",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["O", "ij"],
    FontSize->48], TraditionalForm]],ExpressionUUID->
  "e2aa3d4f-5650-45e9-96a1-8ea4d5bae540"],
 StyleBox[") ",
  FontSize->18],
 StyleBox["kernels",
  FontSize->36]
}], "Subtitle",
 CellChangeTimes->{{3.92067755640287*^9, 3.9206775642098703`*^9}, {
  3.928128756723576*^9, 
  3.9281287798325853`*^9}},ExpressionUUID->"440697d4-6706-4b9d-a842-\
e704ebb324be"],

Cell[CellGroupData[{

Cell["Local kernel", "Chapter",
 CellChangeTimes->{{3.920677614484353*^9, 3.9206776174090014`*^9}, {
  3.920694462651445*^9, 3.920694464978863*^9}, {3.928128783512656*^9, 
  3.9281287861928797`*^9}},ExpressionUUID->"a1dfe37b-2a88-4013-b89d-\
e6b14e52f42c"],

Cell[CellGroupData[{

Cell["Second order", "Section",
 CellChangeTimes->{{3.92067766227739*^9, 
  3.920677664748022*^9}},ExpressionUUID->"e42e964c-0e45-40c2-a2a0-\
df4c4e6c75bd"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.9102722894126368`*^9, 3.910272290669074*^9}, {
  3.912058564138095*^9, 3.912058567466029*^9}, {3.928129159882743*^9, 
  3.928129160542358*^9}},ExpressionUUID->"a47c0160-8c43-4073-8763-\
4727ae9475ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Zeta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    RowBox[{"G2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Eta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]sq2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q2"}], ")"}], 
       ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]sq2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Eta]sq2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Delta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q2"}], ")"}], 
      ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Delta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Eta]\[Delta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Sym2", "[", 
    RowBox[{"Krsqpara2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.91027232361944*^9, {3.910272382287767*^9, 3.910272713790407*^9}, {
   3.9109411399461737`*^9, 3.9109411516637373`*^9}, {3.911883581216214*^9, 
   3.911883595845532*^9}, {3.911981328909478*^9, 3.91198133981973*^9}, {
   3.912055592033309*^9, 3.912055605175306*^9}, {3.912055643757136*^9, 
   3.912055791411871*^9}, {3.912055843660125*^9, 3.912055848170508*^9}, {
   3.91205882588707*^9, 3.912058868000374*^9}, {3.914479822636318*^9, 
   3.914479827858487*^9}, 3.920689013220454*^9, {3.920689298269257*^9, 
   3.9206893240240602`*^9}, {3.920689735493829*^9, 3.920689800069714*^9}, {
   3.922177986010041*^9, 3.922177996790989*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"c9c1a100-ad07-430a-b544-1ab133c937cb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third order", "Section",
 CellChangeTimes->{{3.9206777391152782`*^9, 
  3.920677742187405*^9}},ExpressionUUID->"d99baf3d-d48d-414a-887f-\
85364c373ea7"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.9102722894126368`*^9, 3.910272290669074*^9}, {
  3.912063544935656*^9, 3.912063548196053*^9}, {3.9281291854232407`*^9, 
  3.928129185867056*^9}},ExpressionUUID->"8f1a5492-c486-406d-8c66-\
a842da950929"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
    RowBox[{"F3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Zeta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
    RowBox[{"G3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "q3"}], 
       ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Zeta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "q3"}], 
       ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"G2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Theta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Theta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]\[Theta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Zeta]\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "z"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kpsqpara3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "z"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"G2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Kpsqpara3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Kpsqpara3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]cubed3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]cubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]cubed3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]sq\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]sq\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]sq\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Delta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Delta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]\[Delta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krcubedpara3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krcubedpara3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krcubedpara3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "z"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "z"}], ")"}]}]}], ")"}]}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara\[Eta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq\[Eta]3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{"Krsq\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9102731183616133`*^9, 3.910273330439261*^9}, {
   3.910273424724298*^9, 3.910273486361836*^9}, {3.910273542471045*^9, 
   3.910273725274633*^9}, {3.910274051590652*^9, 3.9102740785291843`*^9}, {
   3.91027415617746*^9, 3.910274188706981*^9}, 3.910274220419818*^9, {
   3.910660307877643*^9, 3.910660386658027*^9}, {3.910660621679265*^9, 
   3.910660864959125*^9}, {3.910661423692829*^9, 3.910661447439133*^9}, {
   3.910661479594492*^9, 3.910661643967245*^9}, {3.910662091532526*^9, 
   3.910662171816971*^9}, {3.910663680440619*^9, 3.910664261636353*^9}, {
   3.910664527036799*^9, 3.910664528174684*^9}, {3.9106647765187807`*^9, 
   3.910664782510652*^9}, 3.910673907624907*^9, {3.9106740610489597`*^9, 
   3.910674071027571*^9}, {3.91067411285964*^9, 3.910674117750722*^9}, {
   3.910675886248559*^9, 3.91067611011959*^9}, {3.910677751451069*^9, 
   3.910677755100382*^9}, {3.910708924142508*^9, 3.910708956396803*^9}, {
   3.910713939910521*^9, 3.910713995468419*^9}, {3.91071755059148*^9, 
   3.910717591958334*^9}, {3.910718496720059*^9, 3.9107186511383743`*^9}, 
   3.910718706638973*^9, {3.910718768175615*^9, 3.910718794564734*^9}, {
   3.911977416176216*^9, 3.911977420871799*^9}, {3.912063584239464*^9, 
   3.912063589778528*^9}, {3.91325013900502*^9, 3.913250182365003*^9}, {
   3.913250334152115*^9, 3.913250345360901*^9}, {3.92068982949485*^9, 
   3.920690163071336*^9}, 3.9213671010566463`*^9, {3.9221776803770123`*^9, 
   3.922177820707842*^9}, {3.9221778521380167`*^9, 3.9221778542860937`*^9}, {
   3.92223753292601*^9, 3.9222377353574963`*^9}, {3.922237779556361*^9, 
   3.922237836750247*^9}, {3.922243275420617*^9, 3.92224331162593*^9}, {
   3.9222434423681173`*^9, 3.922243462849922*^9}, 3.928129209156754*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"4e6600b2-5ce8-47cf-a8bc-aaea7f9537af"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-local kernel", "Chapter",
 CellChangeTimes->{{3.9206777987906103`*^9, 3.9206778074489517`*^9}, 
   3.920694471135545*^9, {3.9281287898194427`*^9, 
   3.928128791406358*^9}},ExpressionUUID->"70fa126e-8583-4ec0-bd85-\
1e0b4771e517"],

Cell[CellGroupData[{

Cell["Second order", "Section",
 CellChangeTimes->{{3.920677816977776*^9, 
  3.920677819232046*^9}},ExpressionUUID->"9523bac2-d244-4d89-95fc-\
02b4161b43d3"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.9102722894126368`*^9, 3.910272290669074*^9}, {
   3.912058651505289*^9, 3.91205865538295*^9}, 
   3.928129263655476*^9},ExpressionUUID->"f0c5e04e-ba67-4e17-bc35-\
03136cdf463f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Eta]12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]22asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]22", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Eta]22asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Zeta]12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]22asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]22", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Zeta]22asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]sq12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]sq12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Eta]sq12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Delta]12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Delta]12", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"C\[Eta]\[Delta]12asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara12asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara12", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Sym2", "[", 
    RowBox[{"Crsqpara12asym", ",", "q1", ",", "q2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQvS5xC8ci5beOR63+GYLoJy9ErUG0w7p3ziA6yLLB
A0QHqyp5g+il6/uSQLTWJa40EK0UOj0fRG9pj5kIonuEslaAaJv9F1eC6Oer
5ASXAemZ/FJCIPqEvmRNlOpbRzuJrBYQHdt56jSI/vVW8AqIrllz/jaIXnux
8C6IPqJ8UL8ZSHf0lhqC6CcRvyctB9JaSemzQPS240vWgeiVwvxbQLT8+s3f
QbTmLc8fIHq50pJ5K4C0F/chMJ2x/sahlUC6N0joKIguyzmq76711rHvlKMR
iNa71ntH0QyoPl7kI4hOECth+mbx1rHuTRQLiAYAZ8WTTw==
  "],
 CellLabel->
  "In[192]:=",ExpressionUUID->"1e9a2815-0e2d-4c8e-aa73-efeb608da99e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third order", "Section",
 CellChangeTimes->{{3.920677848288972*^9, 
  3.92067785469165*^9}},ExpressionUUID->"5959fb83-9f73-4534-8e5f-\
7ffd388232f8"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.912226514955858*^9, 3.912226522256071*^9}, 
   3.9281292883462343`*^9},ExpressionUUID->"0317c8b7-1611-4866-8a64-\
33fca5bffbd5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]33asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
     RowBox[{"F3asym", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
    RowBox[{"C\[Zeta]13asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
    RowBox[{"C\[Zeta]23asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]33", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]33asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]33asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
     RowBox[{"G3asym", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
    RowBox[{"C\[Zeta]13asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
    RowBox[{"C\[Zeta]23asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]33", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]33asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]sq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]sq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]sq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]sq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]sq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]sq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]sq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]sq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]sq13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]sq23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]sq23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]sq23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Delta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Delta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Delta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]\[Delta]23asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Theta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Theta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]\[Theta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Theta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Theta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]\[Theta]23asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]\[Delta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Zeta]\[Delta]23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Zeta]\[Delta]23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Zeta]\[Delta]23asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsqpara13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsqpara13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], 
       ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsqpara23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsqpara23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpsqpara13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cpsqpara13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Cpsqpara13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpsqpara23asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], 
       ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cpsqpara23", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Cpsqpara23asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]cubed13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]cubed13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]cubed13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}],
    ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]sq\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]sq\[Delta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]sq\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Eta]\[Delta]sq13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C\[Eta]\[Delta]sq13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"C\[Eta]\[Delta]sq13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crcubedpara13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crcubedpara13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crcubedpara13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara\[Eta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsqpara\[Eta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsqpara\[Eta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsqpara\[Delta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Crsqpara\[Delta]13", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Crsqpara\[Delta]13asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq\[Eta]13asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Crsq\[Eta]13", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{"Crsq\[Eta]13asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912226602311092*^9, 3.9122266558440723`*^9}, {
   3.912226686524461*^9, 3.912226687873495*^9}, {3.912227887392544*^9, 
   3.912227894000191*^9}, {3.912227943483135*^9, 3.9122280075804567`*^9}, 
   3.9122280400280123`*^9, {3.912228457100937*^9, 3.91222848206483*^9}, {
   3.912228590013888*^9, 3.912228671429826*^9}, {3.912229114631754*^9, 
   3.912229193262265*^9}, 3.912229233529392*^9, {3.912229264263805*^9, 
   3.912229320083167*^9}, {3.912229379252069*^9, 3.912229382107764*^9}, {
   3.912229422715009*^9, 3.912229423116088*^9}, {3.912229456348092*^9, 
   3.91222950715492*^9}, {3.912229651382805*^9, 3.912229689504179*^9}, {
   3.912230189796953*^9, 3.912230264896426*^9}, {3.912230348211991*^9, 
   3.912230420758205*^9}, {3.9122304758110867`*^9, 3.91223059362582*^9}, {
   3.912230716485893*^9, 3.912230719936818*^9}, {3.9122308848821287`*^9, 
   3.912230924618385*^9}, {3.913250485019515*^9, 3.913250600811634*^9}, {
   3.913250638526556*^9, 3.9132506556984863`*^9}, {3.920695974182365*^9, 
   3.920696041384561*^9}, {3.920696073216937*^9, 3.920696178876925*^9}, {
   3.9206984604823923`*^9, 3.9206985114118*^9}, {3.920698587258862*^9, 
   3.92069902535994*^9}, {3.922178147232752*^9, 3.922178324391491*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"12939c0b-874b-44a3-b137-f1488a682c8d"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPi]", " "}], TraditionalForm]],ExpressionUUID->
  "820c79d3-1e5a-4eb8-af3b-861681ffb123"],
 "kernels"
}], "Chapter",
 CellChangeTimes->{{3.9211991975781527`*^9, 3.921199215568841*^9}, {
  3.92812879619411*^9, 
  3.928128799385325*^9}},ExpressionUUID->"ee5f4ec2-7677-400e-9b66-\
fef71e1e7a42"],

Cell[CellGroupData[{

Cell["Second order", "Section",
 CellChangeTimes->{{3.921199231837656*^9, 
  3.92119923554241*^9}},ExpressionUUID->"39de7dbf-de20-4ba9-a0a2-\
bb53f78a7a1a"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.912058584940075*^9, 3.912058590408847*^9}, 
   3.928129306972766*^9},ExpressionUUID->"8cc144c7-ed03-4469-aac2-\
11929ea2302b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Zeta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]sq2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]sq2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Eta]sq2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Delta]2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Delta]2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"K\[Eta]\[Delta]2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara2", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{"Sym2", "[", 
     RowBox[{"Krsqpara2asym", ",", "q1", ",", "q2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2para2asym", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2para2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"Sym2", "[", 
    RowBox[{"K\[CapitalPi]2para2asym", ",", "q1", ",", "q2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.912058873812695*^9, 3.912058882281732*^9}, {
  3.912059327055251*^9, 3.912059338614937*^9}, {3.912059505320641*^9, 
  3.912059553154748*^9}, {3.912059585120867*^9, 3.91205959041355*^9}, {
  3.912059636253463*^9, 3.91205963938783*^9}, {3.912059710928845*^9, 
  3.912059724108797*^9}, {3.912059801869906*^9, 3.912059807252213*^9}, {
  3.9144798379518137`*^9, 3.9144798404583263`*^9}, {3.921199686057803*^9, 
  3.921199737633616*^9}, {3.922178501502726*^9, 3.9221785269518137`*^9}, {
  3.928129322593553*^9, 3.9281293234228907`*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"441c366f-5201-4ff8-ba56-07d774ae5ebc"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third order", "Section",
 CellChangeTimes->{{3.921199239823595*^9, 
  3.92119924679563*^9}},ExpressionUUID->"2dc554bd-a301-4c91-842a-\
870b70b74b63"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.912063562072924*^9, 3.912063566744471*^9}, 
   3.928129339067142*^9},ExpressionUUID->"7bcfdc1e-8299-4113-8eb8-\
23a661275912"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
    RowBox[{"F3asym", "[", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Zeta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]\[CapitalPi]1para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]\[CapitalPi]1para3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{
     "K\[Delta]\[CapitalPi]1para3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Zeta]\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"-", "2"}], "f"}], "*)"}], 
   RowBox[{"2", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}]], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Zeta]\[Eta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Zeta]\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"F2asym", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
     RowBox[{"F3asym", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[CapitalPi]2para3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[CapitalPi]2para3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]cubed3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]cubed3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]cubed3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]sq\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]sq\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]sq\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[Delta]sq3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q1", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[Delta]sq3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"K\[Eta]\[Delta]sq3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krcubedpara3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krcubedpara3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krcubedpara3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{"-", "f"}], "*)"}], 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "z"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara\[Eta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsqpara\[Delta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsqpara\[Delta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsqpara\[Delta]3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Krsq\[Eta]3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{"-", "f"}], "*)"}], 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Krsq\[Eta]3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{"Krsq\[Eta]3asym", ",", "q1", ",", "q2", ",", "q3"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Delta]\[CapitalPi]2para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Delta]\[CapitalPi]2para3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{
     "K\[Delta]\[CapitalPi]2para3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Eta]\[CapitalPi]2para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{"-", "f"}], "*)"}], 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
         "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}]}]], 
       RowBox[{"F2asym", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K\[Eta]\[CapitalPi]2para3", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
    RowBox[{"Sym3", "[", 
     RowBox[{
     "K\[Eta]\[CapitalPi]2para3asym", ",", "q1", ",", "q2", ",", "q3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2\[CapitalPi]1para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}], ")"}], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q1", "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]2\[CapitalPi]1para3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{
    "K\[CapitalPi]2\[CapitalPi]1para3asym", ",", "q1", ",", "q2", ",", "q3"}],
     "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]3para3asym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", "z"}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]], 
     RowBox[{"F3asym", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]], 
     RowBox[{"F2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", "q3"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]], 
     RowBox[{"G2asym", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "\[CenterDot]", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", "\[CenterDot]", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", "\[CenterDot]", "q3"}], ")"}]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[CapitalPi]3para3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"Sym3", "[", 
    RowBox[{"K\[CapitalPi]3para3asym", ",", "q1", ",", "q2", ",", "q3"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912065190778064*^9, 3.912065191650292*^9}, {
   3.912065222521496*^9, 3.912065566951647*^9}, {3.912065649340201*^9, 
   3.912065674584188*^9}, {3.9120657242846966`*^9, 3.9120657279527197`*^9}, 
   3.912065802139868*^9, {3.912065837074611*^9, 3.912065864540698*^9}, {
   3.912065901859412*^9, 3.912066032661699*^9}, {3.912066870509644*^9, 
   3.912066987949328*^9}, {3.9120686626873407`*^9, 3.912068793988356*^9}, 
   3.913207050427835*^9, {3.913207378077615*^9, 3.91320738065141*^9}, 
   3.9132082182295647`*^9, 3.913208275317634*^9, 3.9132083206663313`*^9, 
   3.913208403074438*^9, 3.913208553606784*^9, 3.91320874972926*^9, {
   3.91321161304422*^9, 3.913211639312208*^9}, {3.9132120192015743`*^9, 
   3.913212029696425*^9}, {3.913215161550395*^9, 3.913215184357294*^9}, 
   3.914969047418872*^9, 3.914969390344763*^9, {3.921199747091123*^9, 
   3.921199953527718*^9}, {3.9221785557230988`*^9, 3.922178630892496*^9}, {
   3.9221787124896393`*^9, 3.922178752475379*^9}, {3.922178858992525*^9, 
   3.9221788786820498`*^9}, {3.922178916741008*^9, 3.922178917336582*^9}, {
   3.922237317004026*^9, 3.9222373942287283`*^9}, {3.9222423934065657`*^9, 
   3.922242409267836*^9}, {3.922244409110867*^9, 3.922244459162323*^9}, {
   3.928129357041235*^9, 3.9281293728825197`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"22d952d4-91ac-4002-85d1-ab6f42b99034"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[TextData[StyleBox["Degeneracy analysis",
 FontSize->36]], "Subtitle",
 CellChangeTimes->{{3.920678037684561*^9, 3.920678042996278*^9}, {
  3.928128898683385*^9, 
  3.928128900795879*^9}},ExpressionUUID->"6ba1eec4-bf24-4f17-8928-\
32b324174a82"],

Cell[CellGroupData[{

Cell["Combined new", "Chapter",
 CellChangeTimes->{{3.920690226882009*^9, 3.920690228123728*^9}, {
  3.959773436600272*^9, 
  3.9597734373017273`*^9}},ExpressionUUID->"58eff5d1-e6e9-401b-9373-\
12ff12e8da9d"],

Cell[CellGroupData[{

Cell["Second order", "Section",
 CellChangeTimes->{{3.920678411172742*^9, 
  3.920678413357728*^9}},ExpressionUUID->"1736a265-faa5-49ba-8f90-\
1a006becd743"],

Cell[CellGroupData[{

Cell["Degeneracy checks (Local)", "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
  3.920691730372134*^9, 
  3.92069173256949*^9}},ExpressionUUID->"698b6e85-4b45-46c4-b341-\
84f6f51ac5fe"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"6ea750af-6b68-4c28-8e29-\
866c9c2a7b97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"OpsList", ",", "Coeffs", ",", "SO3order2", ",", "SO2order2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO3order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Theta]2", ",", "K\[Delta]sq2", ",", "Krsq2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO2order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Zeta]2", ",", "K\[Eta]2", ",", "K\[Eta]\[Delta]2", ",", "Krsqpara2"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"SO3order2", ",", "SO2order2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Theta]2", ",", "c\[Delta]sq2", ",", "crsq2", ",", 
     "c\[Zeta]2", ",", "c\[Eta]2", ",", "c\[Eta]\[Delta]2", ",", 
     "crsqpara2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
  3.920690618225391*^9, 3.9206906439055233`*^9}, {3.920692478754814*^9, 
  3.920692538266665*^9}, {3.9206925742785597`*^9, 3.9206926474438763`*^9}, {
  3.920692692412981*^9, 3.9206927788405943`*^9}, {3.921131074824087*^9, 
  3.9211310775968323`*^9}, {3.960356382706953*^9, 3.960356401353354*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"2b0d59f5-f495-4fde-b7e4-c176d11327aa"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, 3.921131079070127*^9, 
   3.9211311685976152`*^9, 3.922179038915831*^9, 3.960358619539863*^9, 
   3.9603586937314453`*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"4f466878-3464-4151-b76e-7076a427eb45"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, 3.921131079070127*^9, 
   3.9211311685976152`*^9, 3.922179038915831*^9, 3.960358619539863*^9, 
   3.960358693767229*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"f03053f4-f83f-413e-aa75-7eaac7ef5be6"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"7485f25e-6307-4cd6-84f2-5b11ff568753"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistloc2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", "20"}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "2"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistloc2", ",", "coeffsol"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistloc2", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Independent set of coeffs list: \>\"", ",", "Coeffs"}], "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistloc2"}], 
    "]"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960290242301436*^9, 3.9602903052305*^9}, 
   3.960358634411469*^9, {3.960358672297031*^9, 3.960358686199276*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"b8187fdc-8a77-420b-91f1-173084b98335"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Total number of operators: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9603586301891623`*^9, {3.960358687610178*^9, 3.960358695140236*^9}},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"81f7c3fe-e07c-47ba-bf15-1476fdfeab20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of independent set of operators: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9603586301891623`*^9, {3.960358687610178*^9, 3.960358695277796*^9}},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"051b99d0-d6c2-4987-929c-b5c259542506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of degeneracies= ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9603586301891623`*^9, {3.960358687610178*^9, 3.960358695308573*^9}},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"614b8dc2-05bf-4248-9e08-da9284f6a7a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Theta]2", ",", "K\[Delta]sq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`K\[Delta]2, \
$CellContext`K\[Theta]2, $CellContext`K\[Delta]sq2, $CellContext`K\[Eta]\
\[Delta]2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9603586301891623`*^9, {3.960358687610178*^9, 3.9603586953363457`*^9}},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"68db3bb4-2d41-4184-9215-4e37946867d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coeffs list: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Theta]2", ",", "c\[Delta]sq2", ",", 
     "c\[Eta]\[Delta]2"}], "}"}]}],
  SequenceForm[
  "Independent set of coeffs list: ", {$CellContext`c\[Delta]2, \
$CellContext`c\[Theta]2, $CellContext`c\[Delta]sq2, $CellContext`c\[Eta]\
\[Delta]2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9603586301891623`*^9, {3.960358687610178*^9, 3.960358695364201*^9}},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"a81b7431-ba0c-453f-aa86-b01579f3239c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Theta]2", ",", "K\[Delta]sq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Theta]2", ",", "c\[Delta]sq2", ",", 
     "c\[Eta]\[Delta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}]}], "Input",
 CellChangeTimes->{{3.960290384423258*^9, 3.9602904498886757`*^9}, {
  3.960290924291897*^9, 3.96029093055381*^9}, {3.9603587248354607`*^9, 
  3.96035874865138*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"7c1c06ea-95ed-4ca9-bc55-28fa97828dac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]2", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Theta]2", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]sq2", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]2", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960358751136093*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"fa5eeace-bc79-4a1c-8f56-5a61d19b1708"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.960358751174198*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"1aa14ac1-455f-47b5-95fa-611d3387aabd"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"4", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.92069304915961*^9, 3.92069304924002*^9}, {3.921131387248455*^9, 
  3.921131387371141*^9}},ExpressionUUID->"9ac97ff4-ba39-4e31-94c5-\
415ad99ea452"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degeneracy checks (non-Local)", "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
  3.920691730372134*^9, 
  3.920691762394803*^9}},ExpressionUUID->"6b5c482e-51d5-4a41-851b-\
257b0d10b010"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"3afe46e5-8ece-4a17-b23f-\
3683384af7f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"OpsList", ",", "Coeffs", ",", "nlSO3order2", ",", "nlSO2order2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlSO3order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]12", ",", "C\[Delta]22", ",", "C\[Theta]12", ",", "C\[Theta]22",
      ",", "C\[Delta]sq12", ",", "Crsq12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlSO2order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Eta]12", ",", "C\[Eta]22", ",", "C\[Zeta]12", ",", "C\[Zeta]22", ",", 
     "C\[Eta]\[Delta]12", ",", "Crsqpara12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"nlSO3order2", ",", "nlSO2order2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]12", ",", "c\[Delta]22", ",", "c\[Theta]12", ",", "c\[Theta]22",
      ",", "c\[Delta]sq12", ",", "crsq12", ",", "c\[Eta]12", ",", "c\[Eta]22",
      ",", "c\[Zeta]12", ",", "c\[Zeta]22", ",", "c\[Eta]\[Delta]12", ",", 
     "crsqpara12"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
   3.920690618225391*^9, 3.9206906439055233`*^9}, {3.9206918081093473`*^9, 
   3.920691896915132*^9}, {3.9206930835612288`*^9, 3.920693278558015*^9}, {
   3.921131414831292*^9, 3.921131417702314*^9}, {3.960358895141349*^9, 
   3.9603589071914673`*^9}, 3.9603589832926893`*^9},
 CellLabel->
  "In[364]:=",ExpressionUUID->"4cf597af-e99c-4540-b8ec-5bbc82dd3799"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, 
   3.920691899115038*^9, {3.920693235500288*^9, 3.920693241693928*^9}, 
   3.920693279466722*^9, 3.920695245208552*^9, {3.921131419428938*^9, 
   3.9211314354509478`*^9}, 3.9221793946079187`*^9, 3.960358984486521*^9, 
   3.9603590163928947`*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"e1aae5d4-a8b9-43a9-9af8-3982d4f19191"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, 
   3.920691899115038*^9, {3.920693235500288*^9, 3.920693241693928*^9}, 
   3.920693279466722*^9, 3.920695245208552*^9, {3.921131419428938*^9, 
   3.9211314354509478`*^9}, 3.9221793946079187`*^9, 3.960358984486521*^9, 
   3.960359016433668*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"bc27800d-a3a3-4d98-b904-0921414b860c"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"22d837fa-9cda-4519-9998-1244188a3461"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistnloc2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", 
     RowBox[{"Length", "[", "OpsList", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "2"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistnloc2", ",", "coeffsol"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistnloc2", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of coefficient list: \>\"", ",", "Coeffs"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistnloc2"}],
     "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960013916073082*^9, 3.960013989466117*^9}, {
   3.960290335444479*^9, 3.960290336033639*^9}, {3.9602905269364767`*^9, 
   3.960290546988967*^9}, {3.960290577631062*^9, 3.9602905915802517`*^9}, 
   3.9603588857806673`*^9, {3.960359010217803*^9, 3.96035901433356*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"4a1d469e-c389-4a32-9674-1b93b0288ce4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Total number of operators: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603589914805927`*^9, 3.960359018705405*^9}, {
  3.96035907570294*^9, 3.960359084690476*^9}},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"c4100791-bc89-4d66-9e8d-7bb5bf4b02e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of independent set of operators: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603589914805927`*^9, 3.960359018705405*^9}, {
  3.96035907570294*^9, 3.9603590847194443`*^9}},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"321cda00-5f70-4c28-a02f-9b0fe9e8c92a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of degeneracies= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603589914805927`*^9, 3.960359018705405*^9}, {
  3.96035907570294*^9, 3.960359084750842*^9}},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"0d627f9b-13f1-44ff-8aeb-bf5b72e9f7a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]12", ",", "C\[Delta]22", ",", "C\[Theta]22", ",", "C\[Eta]12"}],
     "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`C\[Delta]12, \
$CellContext`C\[Delta]22, $CellContext`C\[Theta]22, $CellContext`C\[Eta]12}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603589914805927`*^9, 3.960359018705405*^9}, {
  3.96035907570294*^9, 3.9603590847806473`*^9}},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"36835f26-1cdb-45c7-9453-cd84d375d220"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coefficient list: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]12", ",", "c\[Delta]22", ",", "c\[Theta]22", ",", "c\[Eta]12"}],
     "}"}]}],
  SequenceForm[
  "Independent set of coefficient list: ", {$CellContext`c\[Delta]12, \
$CellContext`c\[Delta]22, $CellContext`c\[Theta]22, $CellContext`c\[Eta]12}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603589914805927`*^9, 3.960359018705405*^9}, {
  3.96035907570294*^9, 3.960359084808629*^9}},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"75a82c32-788b-4cc7-a728-ec058a28fe58"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", "\[InvisibleSpace]\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]12", ",", "C\[Delta]22", ",", "C\[Theta]22", ",", "C\[Eta]12"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]12", ",", "c\[Delta]22", ",", "c\[Theta]22", ",", "c\[Eta]12"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Double", " ", "Checking", " ", "independence"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.960290384423258*^9, 3.9602904498886757`*^9}, {
  3.960290604924975*^9, 3.9602906105502777`*^9}, {3.960290647702229*^9, 
  3.960290647940943*^9}, {3.9602908794296618`*^9, 3.960290911083953*^9}, {
  3.9603590483800297`*^9, 3.960359055840316*^9}, {3.960359105053411*^9, 
  3.960359116546398*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"54ccc8fe-fa11-44e5-b4ad-2d0ad7dcac0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]12", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]22", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Theta]22", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]12", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.960359057173147*^9, 3.960359066814513*^9}, 
   3.960359118618278*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"4c9e45f6-784d-412d-a9a2-a8824de9a870"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.960359057173147*^9, 3.960359066814513*^9}, 
   3.960359118658288*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"ad90c254-3f5d-498c-a207-98ed4b87ab42"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"4", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.920693575048575*^9, 3.92069357520082*^9}, {3.920695634381907*^9, 
  3.920695634543446*^9}, {3.921131785926296*^9, 
  3.9211317860348463`*^9}},ExpressionUUID->"ffab9fd6-6a3b-40de-b798-\
49ee758e9264"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Degeneracy checks ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPi]", "ij"]}], TraditionalForm]],ExpressionUUID->
  "fb68ddf3-5489-4810-a51e-baf72479cc60"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
  3.920691730372134*^9, 3.92069173256949*^9}, {3.921200002136348*^9, 
  3.921200010715494*^9}},ExpressionUUID->"791d6c40-e2d8-4030-8359-\
da711a3289ae"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"1afd7cd0-5052-40ad-a02a-\
d350177a6143"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"OpsList", ",", "Coeffs", ",", "SO3order2", ",", "SO2order2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO3order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Delta]sq2", ",", "Krsq2", ",", 
     "KTr\[CapitalPi]22"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO2order2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Zeta]2", ",", "K\[Eta]\[Delta]2", ",", "Krsqpara2", ",", 
     "K\[CapitalPi]2para2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"SO3order2", ",", "SO2order2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Delta]sq2", ",", "crsq2", ",", "cTr\[CapitalPi]22",
      ",", "c\[Zeta]2", ",", "c\[Eta]\[Delta]2", ",", "crsqpara2", ",", 
     "c\[CapitalPi]2para2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
  3.920690618225391*^9, 3.9206906439055233`*^9}, {3.920692478754814*^9, 
  3.920692538266665*^9}, {3.9206925742785597`*^9, 3.9206926474438763`*^9}, {
  3.920692692412981*^9, 3.9206927788405943`*^9}, {3.921131074824087*^9, 
  3.9211310775968323`*^9}, {3.921200679846623*^9, 3.9212007472220173`*^9}, {
  3.921201027931931*^9, 3.921201032440095*^9}, {3.960359130126553*^9, 
  3.96035914621542*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"6a462795-1032-4213-8060-63f187c315e4"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, 3.921131079070127*^9, 
   3.9211311685976152`*^9, {3.9212007042180758`*^9, 3.921200713459227*^9}, {
   3.921200744163678*^9, 3.92120074801274*^9}, 3.921201033560628*^9, 
   3.922179812945733*^9, 3.9603591484122066`*^9, 3.960360265283016*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"d30e2d8b-4419-44fa-b55f-e33693c37ae4"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, 3.921131079070127*^9, 
   3.9211311685976152`*^9, {3.9212007042180758`*^9, 3.921200713459227*^9}, {
   3.921200744163678*^9, 3.92120074801274*^9}, 3.921201033560628*^9, 
   3.922179812945733*^9, 3.9603591484122066`*^9, 3.960360265330268*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"2e2f1cf0-e43f-4990-8438-dbf656031490"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"44dea305-057e-4b70-8cee-0cbf3a4ea78f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistPi2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", "20"}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "2"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistPi2", ",", "coeffsol"}], "]"}]}], "]"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistPi2", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Independent set of coeff list: \>\"", ",", "Coeffs"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistPi2"}], 
    "]"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960013916073082*^9, 3.960013989466117*^9}, {
   3.9600145758256063`*^9, 3.960014596779285*^9}, {3.960290683174694*^9, 
   3.960290684155459*^9}, {3.960290755032728*^9, 3.9602907870282507`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"8e3a667b-05f8-41c2-8f77-2d1753959bcc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Total number of operators: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603602669873133`*^9, 3.960360272331923*^9}},
 CellLabel->
  "During evaluation of \
In[473]:=",ExpressionUUID->"9a70f851-1408-4d67-a690-f0ca602cb079"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of independent set of operators: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603602669873133`*^9, 3.960360272363892*^9}},
 CellLabel->
  "During evaluation of \
In[473]:=",ExpressionUUID->"f739a18c-2bcb-40d9-b6d6-b842abd73af3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of degeneracies= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603602669873133`*^9, 3.960360272394327*^9}},
 CellLabel->
  "During evaluation of \
In[473]:=",ExpressionUUID->"ddbb5c26-8015-40e6-b333-128914f05ecf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Delta]sq2", ",", "Krsq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`K\[Delta]2, \
$CellContext`K\[Delta]sq2, $CellContext`Krsq2, $CellContext`K\[Eta]\[Delta]2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603602669873133`*^9, 3.960360272422195*^9}},
 CellLabel->
  "During evaluation of \
In[473]:=",ExpressionUUID->"e6b5aad1-4693-452a-b7cd-9d6ffb86f64c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coeff list: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Delta]sq2", ",", "crsq2", ",", 
     "c\[Eta]\[Delta]2"}], "}"}]}],
  SequenceForm[
  "Independent set of coeff list: ", {$CellContext`c\[Delta]2, $CellContext`c\
\[Delta]sq2, $CellContext`crsq2, $CellContext`c\[Eta]\[Delta]2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9603602669873133`*^9, 3.9603602724502087`*^9}},
 CellLabel->
  "During evaluation of \
In[473]:=",ExpressionUUID->"9200f689-837e-43bb-b11a-a564a10f4509"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Delta]sq2", ",", "Krsq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", "\[InvisibleSpace]\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]2", ",", "c\[Delta]sq2", ",", "crsq2", ",", 
     "c\[Eta]\[Delta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Double", " ", "Checking", " ", "independence"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.960290384423258*^9, 3.9602904498886757`*^9}, {
  3.960290604924975*^9, 3.9602906105502777`*^9}, {3.960290647702229*^9, 
  3.960290647940943*^9}, {3.960290833475472*^9, 3.960290858621791*^9}, {
  3.960360284807818*^9, 3.960360294284759*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"966ebda5-b624-48af-8b1b-5ebc57a3ce94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]2", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]sq2", "\[Rule]", "0"}], ",", 
   RowBox[{"crsq2", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]2", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.960360296104512*^9, 3.960360304458932*^9}},
 CellLabel->
  "Out[504]=",ExpressionUUID->"a668bcef-4085-455c-82f3-57b4128814de"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.960360296104512*^9, 3.960360304491769*^9}},
 CellLabel->
  "Out[505]=",ExpressionUUID->"910a0326-09c0-43b5-9b70-80130719f259"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"4", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.92069304915961*^9, 3.92069304924002*^9}, {3.921131387248455*^9, 
  3.921131387371141*^9}, {3.921200958314954*^9, 3.921200959064205*^9}, {
  3.9212012205603743`*^9, 
  3.921201220708034*^9}},ExpressionUUID->"6d93aa1d-e80a-42b2-b1ed-\
46e27fb80b8c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis Transformation Between The Systems", "Subsection",
 CellChangeTimes->{{3.912058741757843*^9, 
  3.912058755524254*^9}},ExpressionUUID->"846872fd-4109-4ea7-8d0a-\
506c50af27c6"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"BasisTransform2", ",", "HoldAll"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisTransform2", "[", 
   RowBox[{"basis1_", ",", " ", "basis2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "VectList", ",", 
      RowBox[{"fval", "=", "1"}], ",", "OpsList", ",", "Coeffs", ",", "M", 
      ",", "Minv", ",", "eqnlist", ",", "coeffslist"}], "}"}], ",", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"Minv", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"a", "=", "20"}], ";", "\[IndentingNewLine]", 
     RowBox[{"VectList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}]}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"zvect", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
         FractionBox[
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
         FractionBox[
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
         FractionBox[
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "basis1", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"OpsList", "=", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"basis2", ",", 
           RowBox[{"basis1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"Coeffs", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "##"}], "]"}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}], "}"}]}], 
          "]"}]}], ";", 
        RowBox[{"eqnlist", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", 
           RowBox[{
            RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}]}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "=", "1"}], ";", 
              RowBox[{"numops", "=", 
               RowBox[{"{", "}"}]}]}], ",", 
             RowBox[{"k", "<=", 
              RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
             RowBox[{"k", "++"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"numops", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"OpsList", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{
                    RowBox[{"VectList", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"VectList", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"f", "->", "fval"}], ",", 
                    RowBox[{"z", "->", "zvect"}]}], "}"}]}], "/.", "dotcon"}],
                 ")"}]}], "]"}]}], "]"}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"eqnlist", ",", 
             RowBox[{"numops", ".", "Coeffs"}]}], "]"}]}]}], "]"}], ";", 
        RowBox[{"coeffslist", "=", 
         RowBox[{"Coeffs", "/.", 
          RowBox[{
           RowBox[{"FindInstance", "[", 
            RowBox[{
             RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",",
              "2"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"M", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"coeffslist", "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{"coeffslist", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "basis1", "]"}]}], "}"}]}], "]"}]}], 
         "]"}], ";", 
        RowBox[{"basis2", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"basis2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", "M", "]"}], "!=", "0"}], ",", 
       RowBox[{"Minv", "=", 
        RowBox[{"Inverse", "[", "M", "]"}]}]}], "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"M", ",", "Minv"}], "}"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905454610946877*^9, 3.905455013289113*^9}, {
   3.905455047888641*^9, 3.905455124733223*^9}, {3.905455349499366*^9, 
   3.905455374222789*^9}, {3.905455497811383*^9, 3.905455518646447*^9}, {
   3.905455556731849*^9, 3.905455556852621*^9}, {3.905456929911035*^9, 
   3.905456957495068*^9}, {3.910671981018775*^9, 3.910672003195315*^9}, {
   3.9106720491706743`*^9, 3.9106720512466717`*^9}, {3.9118975999628563`*^9, 
   3.9118976021155157`*^9}, {3.911897636695682*^9, 3.9118976533058147`*^9}, {
   3.911898537390795*^9, 3.911898537520503*^9}, 3.928129596677932*^9},
 CellLabel->
  "In[445]:=",ExpressionUUID->"19a41abe-1a55-4812-81bb-253b8b0c1ad5"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"locbasis2", ",", "nlocbasis2", ",", "Pibasis2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"locbasis2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Theta]2", ",", "K\[Delta]sq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlocbasis2", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]12", ",", "C\[Delta]22", ",", "C\[Theta]22", ",", "C\[Eta]12"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pibasis2", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]2", ",", "K\[Delta]sq2", ",", "Krsq2", ",", 
     "K\[Eta]\[Delta]2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921331574596346*^9, 3.921331583877239*^9}, {
  3.921331804971496*^9, 3.921331930326583*^9}, {3.921332196811674*^9, 
  3.9213322443255043`*^9}, {3.921332293140575*^9, 3.9213323890708313`*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"64b7f476-810b-4468-9ca8-0125380c2743"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"locbasis2ff", ",", "nlocbasis2ff", ",", "Pibasis2ff"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"locbasis2ff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"K\[Delta]2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"K\[Theta]2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"K\[Delta]sq2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"K\[Eta]\[Delta]2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlocbasis2ff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Delta]12", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"C\[Delta]22", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"C\[Theta]22", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"C\[Eta]12", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pibasis2ff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"K\[Delta]2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"K\[Delta]sq2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"Krsq2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}], ",", 
     RowBox[{"K\[Eta]\[Delta]2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921332401671389*^9, 3.921332438008286*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"b8e6e531-e0b4-43f1-ab82-8f201b9ed01c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Non", "-", 
   RowBox[{
   "local", " ", "to", " ", "local", " ", "basis", " ", "transform"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.921332666198601*^9, 
  3.921332679884006*^9}},ExpressionUUID->"69a9b7c0-1589-47a7-aa71-\
70ee63740e70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solnloc2loc", "=", 
   RowBox[{"BasisTransform2", "[", 
    RowBox[{"locbasis2", ",", "nlocbasis2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MNLtoL2", "=", 
   RowBox[{"solnloc2loc", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MLtoNL2", "=", 
   RowBox[{"solnloc2loc", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MNLtoL2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MLtoNL2", "]"}]}], "Input",
 CellChangeTimes->{{3.9118978536161547`*^9, 3.911897866461432*^9}, {
  3.912060988411644*^9, 3.912060991693567*^9}, {3.921331962142606*^9, 
  3.921332115809565*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"2e257dcc-d825-4d64-b867-21bca4d20869"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0"},
     {"1", "0", "1", "0"},
     {"0", "2", 
      RowBox[{"-", "1"}], "0"},
     {"1", 
      FractionBox["1", "4"], 
      FractionBox["3", "4"], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.912060946735999*^9, 3.912060993964199*^9, 3.912062180085327*^9, 
   3.91206222646533*^9, 3.9120630755619383`*^9, 3.92133196909648*^9, {
   3.921332042962078*^9, 3.921332054322096*^9}, {3.921332097219487*^9, 
   3.9213321169596786`*^9}, 3.92133222820719*^9, 3.921332334415146*^9, 
   3.921332444863957*^9, 3.928129606924637*^9},
 CellLabel->
  "Out[458]//MatrixForm=",ExpressionUUID->"b386112f-9e78-47b2-beb5-\
3f365ab19823"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0"},
     {
      RowBox[{"-", "2"}], "2", "1", "0"},
     {
      FractionBox["1", "4"], 
      FractionBox["3", "4"], "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.912060946735999*^9, 3.912060993964199*^9, 3.912062180085327*^9, 
   3.91206222646533*^9, 3.9120630755619383`*^9, 3.92133196909648*^9, {
   3.921332042962078*^9, 3.921332054322096*^9}, {3.921332097219487*^9, 
   3.9213321169596786`*^9}, 3.92133222820719*^9, 3.921332334415146*^9, 
   3.921332444863957*^9, 3.9281296069481897`*^9},
 CellLabel->
  "Out[459]//MatrixForm=",ExpressionUUID->"1c7e96f0-a2a6-4596-8cfd-\
94a74c1daa48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"locbasis2ff", "-", 
     RowBox[{"MNLtoL2", ".", "nlocbasis2ff"}]}], ")"}], "//.", "cond"}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"nlocbasis2ff", "-", 
     RowBox[{"MLtoNL2", ".", "locbasis2ff"}]}], ")"}], "//.", "cond"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9213321481386213`*^9, 3.921332187524919*^9}, {
  3.921332448332902*^9, 3.9213325180962877`*^9}, {3.921332827912128*^9, 
  3.921332832343897*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"3a5ca229-9a11-4dab-8018-5b963bccc726"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.921332164220853*^9, 3.9213321891968927`*^9}, {
   3.921332460588334*^9, 3.921332518927052*^9}, {3.921332829203249*^9, 
   3.9213328327528973`*^9}, 3.928129608454628*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"ea8e3fa5-3886-4e85-a1d4-2c0c3d9e11a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.921332164220853*^9, 3.9213321891968927`*^9}, {
   3.921332460588334*^9, 3.921332518927052*^9}, {3.921332829203249*^9, 
   3.9213328327528973`*^9}, 3.928129608475957*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"8b8cb910-ed2d-4abf-87c8-05f96c157150"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Non", "-", 
   RowBox[{"local", " ", "to", " ", "Pi", " ", "basis", " ", "transform"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9213326444415617`*^9, 
  3.92133265739705*^9}},ExpressionUUID->"4d3d988e-2fc9-499f-a927-\
0180e965d312"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solnloc2Pi", "=", 
   RowBox[{"BasisTransform2", "[", 
    RowBox[{"Pibasis2", ",", "nlocbasis2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MNLtoPi2", "=", 
   RowBox[{"solnloc2Pi", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPitoNL2", "=", 
   RowBox[{"solnloc2Pi", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MNLtoPi2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MPitoNL2", "]"}]}], "Input",
 CellChangeTimes->{{3.9213325902809553`*^9, 3.921332630385785*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"d73494ce-02d6-42d2-add2-3850fa8a3a96"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0"},
     {"0", "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], 
      FractionBox["5", "2"], "0"},
     {"1", 
      FractionBox["1", "4"], 
      FractionBox["3", "4"], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921332632299573*^9, 3.928129610568038*^9},
 CellLabel->
  "Out[465]//MatrixForm=",ExpressionUUID->"9eae32d3-1832-4060-8eff-\
093be48a0a17"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox["5", "7"]}], 
      RowBox[{"-", 
       FractionBox["2", "7"]}], "0"},
     {"0", 
      FractionBox["5", "7"], 
      FractionBox["2", "7"], "0"},
     {"0", 
      FractionBox["3", "7"], 
      FractionBox["4", "7"], "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["3", "14"]}], 
      FractionBox["3", "14"], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921332632299573*^9, 3.9281296105884933`*^9},
 CellLabel->
  "Out[466]//MatrixForm=",ExpressionUUID->"4b794cca-944b-48dc-9962-\
7587be4ee060"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Pibasis2ff", "-", 
     RowBox[{"MNLtoPi2", ".", "nlocbasis2ff"}]}], ")"}], "//.", "cond"}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"nlocbasis2ff", "-", 
     RowBox[{"MPitoNL2", ".", "Pibasis2ff"}]}], ")"}], "//.", "cond"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9213326950467653`*^9, 3.921332742604377*^9}, {
  3.921332836717869*^9, 3.921332840013155*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"c3b7c6aa-3d33-4422-b4dd-3188168de6cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.921332744236919*^9, 3.921332840463719*^9, 
  3.928129611967951*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"016c69e6-0af0-4019-9b62-98ff68e5222b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.921332744236919*^9, 3.921332840463719*^9, 
  3.9281296119869547`*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"60d24442-8229-4a24-a58f-fe89962720a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Local", " ", "to", " ", "Pi", " ", "basis", " ", "transform"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.921332749428482*^9, 
  3.921332766010598*^9}},ExpressionUUID->"ac9af95b-7d66-44aa-b72c-\
ddd83d865bd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solloc2Pi", "=", 
   RowBox[{"BasisTransform2", "[", 
    RowBox[{"Pibasis2", ",", "locbasis2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MLtoPi2", "=", 
   RowBox[{"solloc2Pi", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPitoL2", "=", 
   RowBox[{"solloc2Pi", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MNLtoPi2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MPitoNL2", "]"}]}], "Input",
 CellChangeTimes->{{3.921332785789178*^9, 3.921332812495708*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"b355b90e-5f42-447b-aa57-144d1a05a21d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0"},
     {"0", "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], 
      FractionBox["5", "2"], "0"},
     {"1", 
      FractionBox["1", "4"], 
      FractionBox["3", "4"], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9213328156257133`*^9, 3.928129614792924*^9},
 CellLabel->
  "Out[472]//MatrixForm=",ExpressionUUID->"7d61d189-db8c-4023-88e0-\
12b3e3706920"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox["5", "7"]}], 
      RowBox[{"-", 
       FractionBox["2", "7"]}], "0"},
     {"0", 
      FractionBox["5", "7"], 
      FractionBox["2", "7"], "0"},
     {"0", 
      FractionBox["3", "7"], 
      FractionBox["4", "7"], "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["3", "14"]}], 
      FractionBox["3", "14"], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9213328156257133`*^9, 3.928129614814052*^9},
 CellLabel->
  "Out[473]//MatrixForm=",ExpressionUUID->"13b95cfa-e420-44dd-973b-\
603f01450a29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Pibasis2ff", "-", 
     RowBox[{"MLtoPi2", ".", "locbasis2ff"}]}], ")"}], "//.", "cond"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"locbasis2ff", "-", 
     RowBox[{"MPitoL2", ".", "Pibasis2ff"}]}], ")"}], "//.", "cond"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9213328479820147`*^9, 3.921332862696755*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"072bfb9b-c9bb-47fd-acb3-1ed09d48513d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.921332867031171*^9, 3.9281296163253117`*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"2af7184a-63c1-4ade-b29e-5deef3a4724d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.921332867031171*^9, 3.9281296163434362`*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"f711ca6f-9619-4895-93c2-708752475a7d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third order", "Section",
 CellChangeTimes->{{3.920695714673918*^9, 
  3.9206957179140053`*^9}},ExpressionUUID->"c96bf077-6d5c-4506-a181-\
588800efb01e"],

Cell[CellGroupData[{

Cell["Degeneracy checks (Local)", "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
  3.920691730372134*^9, 
  3.92069173256949*^9}},ExpressionUUID->"fc676a6a-c757-4e8a-a92b-\
db43f18a67ae"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"10ab6376-35ba-4fe5-bff7-\
b5fe4dad307e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "OpsList", ",", "Coeffs", ",", "eqnlist", ",", "NumericOps", ",", 
   "SO3order3", ",", "SO2order3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO3order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Theta]3", ",", "K\[Delta]sq3", ",", 
     "K\[Delta]\[Theta]3", ",", "K\[Theta]sq3", ",", "Krsq3", ",", "Krp3", 
     ",", "Kpsq3", ",", "K\[Delta]cubed3", ",", "Krcubed3", ",", 
     "Krsq\[Delta]3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SO2order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Zeta]3", ",", "K\[Eta]3", ",", "K\[Eta]\[Delta]3", ",", 
     "K\[Eta]\[Theta]3", ",", "K\[Zeta]\[Delta]3", ",", "Krsqpara3", ",", 
     "Kpsqpara3", ",", "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3", ",", 
     "Krsqpara\[Delta]3", ",", "Krsq\[Eta]3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"SO3order3", ",", "SO2order3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Theta]3", ",", "c\[Delta]sq3", ",", 
     "c\[Delta]\[Theta]3", ",", "c\[Theta]sq3", ",", "crsq3", ",", "crp3", 
     ",", "cpsq3", ",", "c\[Delta]cubed3", ",", "crcubed3", ",", 
     "crsq\[Delta]3", ",", "c\[Zeta]3", ",", "c\[Eta]3", ",", 
     "c\[Eta]\[Delta]3", ",", "c\[Eta]\[Theta]3", ",", "c\[Zeta]\[Delta]3", 
     ",", "crsqpara3", ",", "cpsqpara3", ",", "c\[Eta]\[Delta]sq3", ",", 
     "crcubedpara3", ",", "crsqpara\[Delta]3", ",", "crsq\[Eta]3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
   3.920690618225391*^9, 3.9206906439055233`*^9}, {3.920692478754814*^9, 
   3.920692538266665*^9}, {3.9206925742785597`*^9, 3.9206926474438763`*^9}, {
   3.920692692412981*^9, 3.9206927788405943`*^9}, {3.9206994468733263`*^9, 
   3.920699453503521*^9}, {3.920763264513157*^9, 3.9207634358665113`*^9}, {
   3.9207635060259027`*^9, 3.9207637101880007`*^9}, {3.920763749975325*^9, 
   3.9207638203733788`*^9}, {3.920773546901329*^9, 3.9207735507270117`*^9}, {
   3.9207737248278027`*^9, 3.9207737591517773`*^9}, 3.920773868947627*^9, {
   3.9207739020333023`*^9, 3.9207739460416183`*^9}, {3.920774244269865*^9, 
   3.920774285795773*^9}, {3.960449619797821*^9, 3.960449633603231*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"25640949-27cf-45f9-aa5b-927b69ad1cf4"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, {3.9207634197668533`*^9, 
   3.9207634367177353`*^9}, 3.920763718318647*^9, {3.920763750438324*^9, 
   3.920763767209281*^9}, 3.9207638227590017`*^9, 3.920773869906137*^9, 
   3.9207739470134783`*^9, 3.9207742513225203`*^9, 3.9207742874736423`*^9, 
   3.9213661081091833`*^9, 3.922187771837667*^9, 3.9248566692991667`*^9, 
   3.960449633983013*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"199f1f4e-83ce-4437-bf7f-f4e27fa5df95"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, {3.9207634197668533`*^9, 
   3.9207634367177353`*^9}, 3.920763718318647*^9, {3.920763750438324*^9, 
   3.920763767209281*^9}, 3.9207638227590017`*^9, 3.920773869906137*^9, 
   3.9207739470134783`*^9, 3.9207742513225203`*^9, 3.9207742874736423`*^9, 
   3.9213661081091833`*^9, 3.922187771837667*^9, 3.9248566692991667`*^9, 
   3.960449634029687*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"4da77f06-d56f-4bd7-b6d0-d481fd6ac5d7"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"660ba0e9-b5bb-43e5-b317-14958958f903"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistloc3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", 
     RowBox[{"Length", "[", "OpsList", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "3"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistloc3", ",", "coeffsol"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistloc3", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Independent set of coeff list: \>\"", ",", "Coeffs"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistloc3"}], 
    "]"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960074685126699*^9, 3.960074721300477*^9}, {
   3.960074754599133*^9, 3.960074765136056*^9}, {3.960074829767086*^9, 
   3.960074910969729*^9}, {3.960249906282022*^9, 3.96024991355359*^9}, {
   3.960249946997967*^9, 3.9602499799151497`*^9}, {3.960291145300397*^9, 
   3.960291176096066*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"40eda544-d703-47f3-9760-0d4b66620c21"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Total number of operators: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.960449636869906*^9},
 CellLabel->
  "During evaluation of \
In[513]:=",ExpressionUUID->"8be986ac-b65b-40d1-846a-c0f6c5c08dd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "12"}],
  SequenceForm["Number of independent set of operators: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9604496399185038`*^9},
 CellLabel->
  "During evaluation of \
In[513]:=",ExpressionUUID->"65306673-bb46-48fc-82f5-1888a400f650"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Number of degeneracies= ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.960449639959498*^9},
 CellLabel->
  "During evaluation of \
In[513]:=",ExpressionUUID->"d376ad4f-52ad-46a2-861c-7d5fa8dbab5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Theta]3", ",", "K\[Delta]sq3", ",", 
     "K\[Delta]\[Theta]3", ",", "Krsq3", ",", "Krp3", ",", "K\[Delta]cubed3", 
     ",", "K\[Eta]\[Delta]3", ",", "K\[Eta]\[Theta]3", ",", 
     "K\[Zeta]\[Delta]3", ",", "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3"}], 
    "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`K\[Delta]3, \
$CellContext`K\[Theta]3, $CellContext`K\[Delta]sq3, $CellContext`K\[Delta]\
\[Theta]3, $CellContext`Krsq3, $CellContext`Krp3, \
$CellContext`K\[Delta]cubed3, $CellContext`K\[Eta]\[Delta]3, $CellContext`K\
\[Eta]\[Theta]3, $CellContext`K\[Zeta]\[Delta]3, \
$CellContext`K\[Eta]\[Delta]sq3, $CellContext`Krcubedpara3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.960449639981964*^9},
 CellLabel->
  "During evaluation of \
In[513]:=",ExpressionUUID->"c1f53711-6cdc-4082-912b-a952926d40b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coeff list: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Theta]3", ",", "c\[Delta]sq3", ",", 
     "c\[Delta]\[Theta]3", ",", "crsq3", ",", "crp3", ",", "c\[Delta]cubed3", 
     ",", "c\[Eta]\[Delta]3", ",", "c\[Eta]\[Theta]3", ",", 
     "c\[Zeta]\[Delta]3", ",", "c\[Eta]\[Delta]sq3", ",", "crcubedpara3"}], 
    "}"}]}],
  SequenceForm[
  "Independent set of coeff list: ", {$CellContext`c\[Delta]3, $CellContext`c\
\[Theta]3, $CellContext`c\[Delta]sq3, $CellContext`c\[Delta]\[Theta]3, \
$CellContext`crsq3, $CellContext`crp3, $CellContext`c\[Delta]cubed3, \
$CellContext`c\[Eta]\[Delta]3, $CellContext`c\[Eta]\[Theta]3, $CellContext`c\
\[Zeta]\[Delta]3, $CellContext`c\[Eta]\[Delta]sq3, $CellContext`crcubedpara3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.960449640003153*^9},
 CellLabel->
  "During evaluation of \
In[513]:=",ExpressionUUID->"769a2b53-1103-4863-b52f-9f2d863568e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Theta]3", ",", "K\[Delta]sq3", ",", 
     "K\[Delta]\[Theta]3", ",", "Krsq3", ",", "Krp3", ",", "K\[Delta]cubed3", 
     ",", "K\[Eta]\[Delta]3", ",", "K\[Eta]\[Theta]3", ",", 
     "K\[Zeta]\[Delta]3", ",", "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Theta]3", ",", "c\[Delta]sq3", ",", 
     "c\[Delta]\[Theta]3", ",", "crsq3", ",", "crp3", ",", "c\[Delta]cubed3", 
     ",", "c\[Eta]\[Delta]3", ",", "c\[Eta]\[Theta]3", ",", 
     "c\[Zeta]\[Delta]3", ",", "c\[Eta]\[Delta]sq3", ",", "crcubedpara3"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}]}], "Input",
 CellChangeTimes->{{3.960291237026085*^9, 3.960291243297872*^9}, {
  3.960291299919401*^9, 3.9602913686910133`*^9}, {3.960449660455161*^9, 
  3.960449671777937*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"5cfe2d41-93bd-47cf-8ddc-22353b463919"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Theta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]sq3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]\[Theta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"crsq3", "\[Rule]", "0"}], ",", 
   RowBox[{"crp3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]cubed3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Theta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Zeta]\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]sq3", "\[Rule]", "0"}], ",", 
   RowBox[{"crcubedpara3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960449672659617*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"2accc958-d347-401e-96b6-cf61617df290"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.96044967269263*^9},
 CellLabel->
  "Out[532]=",ExpressionUUID->"5721becb-fbea-4071-a202-2a8b77c330ac"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"12", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.92069304915961*^9, 3.92069304924002*^9}, {3.920764359928073*^9, 
  3.9207643602785063`*^9}, {3.9207747567405777`*^9, 3.9207747573782673`*^9}, {
  3.9221894742471333`*^9, 
  3.9221894743689613`*^9}},ExpressionUUID->"a7c81741-62da-4e59-87b7-\
1109e3f667ad"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degeneracy checks (non-Local)", "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
  3.920691730372134*^9, 
  3.920691762394803*^9}},ExpressionUUID->"5d2fe46d-2aa4-4d10-bcbf-\
2a23a34b1e16"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"59127d3b-89aa-4874-b911-\
f311bcf1a0ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"OpsList", ",", "Coeffs", ",", "nlSO3order3", ",", "nlSO2order3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlSO3order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]13", ",", "C\[Delta]23", ",", "C\[Delta]33", ",", "C\[Theta]13",
      ",", "C\[Theta]23", ",", "C\[Theta]33", ",", "C\[Delta]sq13", ",", 
     "C\[Delta]sq23", ",", "C\[Theta]sq13", ",", "C\[Theta]sq23", ",", 
     "Crsq13", ",", "Crsq23", ",", "Cpsq13", ",", "Cpsq23", ",", 
     "C\[Delta]cubed13", ",", "Crcubed13", ",", "Crsq\[Delta]13"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlSO2order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Zeta]13", ",", "C\[Zeta]23", ",", "C\[Zeta]33", ",", "C\[Eta]13", ",",
      "C\[Eta]23", ",", "C\[Eta]33", ",", "C\[Eta]\[Delta]13", ",", 
     "C\[Eta]\[Delta]23", ",", "C\[Eta]\[Theta]13", ",", "C\[Eta]\[Theta]23", 
     ",", "C\[Zeta]\[Delta]13", ",", "C\[Zeta]\[Delta]23", ",", "Crsqpara13", 
     ",", "Crsqpara23", ",", "Cpsqpara13", ",", "Cpsqpara23", ",", 
     "C\[Eta]\[Delta]sq13", ",", "Crcubedpara13", ",", "Crsqpara\[Delta]13", 
     ",", "Crsq\[Eta]13"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"nlSO3order3", ",", "nlSO2order3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]13", ",", "c\[Delta]23", ",", "c\[Delta]33", ",", "c\[Theta]13",
      ",", "c\[Theta]23", ",", "c\[Theta]33", ",", "c\[Delta]sq13", ",", 
     "c\[Delta]sq23", ",", "c\[Theta]sq13", ",", "c\[Theta]sq23", ",", 
     "crsq13", ",", "crsq23", ",", "cpsq13", ",", "cpsq23", ",", 
     "c\[Delta]cubed13", ",", "crcubed13", ",", "crsq\[Delta]13", ",", 
     "c\[Zeta]13", ",", "c\[Zeta]23", ",", "c\[Zeta]33", ",", "c\[Eta]13", 
     ",", "c\[Eta]23", ",", "c\[Eta]33", ",", "c\[Eta]\[Delta]13", ",", 
     "c\[Eta]\[Delta]23", ",", "c\[Eta]\[Theta]13", ",", "c\[Eta]\[Theta]23", 
     ",", "c\[Zeta]\[Delta]13", ",", "c\[Zeta]\[Delta]23", ",", "crsqpara13", 
     ",", "crsqpara23", ",", "cpsqpara13", ",", "cpsqpara23", ",", 
     "c\[Eta]\[Delta]sq13", ",", "crcubedpara13", ",", "crsqpara\[Delta]13", 
     ",", "crsq\[Eta]13"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
   3.920690618225391*^9, 3.9206906439055233`*^9}, {3.9206918081093473`*^9, 
   3.920691896915132*^9}, {3.9206930835612288`*^9, 3.920693278558015*^9}, {
   3.9207643750933723`*^9, 3.92076445841077*^9}, {3.920764589911998*^9, 
   3.920764694257202*^9}, {3.920764794468396*^9, 3.920765052637145*^9}, {
   3.920765102637841*^9, 3.9207651221552896`*^9}, {3.920765170920953*^9, 
   3.920765272130512*^9}, 3.9207748863716516`*^9, 3.920774933841222*^9, 
   3.920775103464745*^9, {3.920775137415044*^9, 3.9207752670825653`*^9}, {
   3.9604499560649633`*^9, 3.960449974636199*^9}},
 CellLabel->
  "In[540]:=",ExpressionUUID->"0339f3b4-e805-45d9-9ad1-0b81353af865"],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, 
   3.920691899115038*^9, {3.920693235500288*^9, 3.920693241693928*^9}, 
   3.920693279466722*^9, 3.920695245208552*^9, {3.920764390670992*^9, 
   3.920764400874771*^9}, 3.92076469741905*^9, 3.920765058557136*^9, {
   3.9207651040408287`*^9, 3.920765109135988*^9}, 3.920765273833726*^9, 
   3.920775150423872*^9, {3.920775264399474*^9, 3.920775267459641*^9}, 
   3.921366133509832*^9, 3.9221894861830072`*^9, 3.960449975144971*^9, 
   3.960450099200247*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"179bc5dc-4262-4b09-a252-832a3a7beaca"],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, 
   3.920691899115038*^9, {3.920693235500288*^9, 3.920693241693928*^9}, 
   3.920693279466722*^9, 3.920695245208552*^9, {3.920764390670992*^9, 
   3.920764400874771*^9}, 3.92076469741905*^9, 3.920765058557136*^9, {
   3.9207651040408287`*^9, 3.920765109135988*^9}, 3.920765273833726*^9, 
   3.920775150423872*^9, {3.920775264399474*^9, 3.920775267459641*^9}, 
   3.921366133509832*^9, 3.9221894861830072`*^9, 3.960449975144971*^9, 
   3.960450099239931*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"5e4bdfd7-3153-46c3-9cfe-24a77f8ca07e"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"acbd498d-51ae-48b0-b613-8c8c4030c07e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistnloc3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", 
     RowBox[{"Length", "[", "OpsList", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "3"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistnloc3", ",", "coeffsol"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistnloc3", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Independent set of coeff list: \>\"", ",", "Coeffs"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistnloc3"}],
     "]"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960074685126699*^9, 3.960074721300477*^9}, {
   3.960074754599133*^9, 3.960074765136056*^9}, {3.960074829767086*^9, 
   3.960074910969729*^9}, {3.960074969882113*^9, 3.960074977089879*^9}, {
   3.960291492365712*^9, 3.960291509671205*^9}, {3.960449981638351*^9, 
   3.960449992732264*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"cecf08df-5762-42b7-84a4-e07ba7f652ef"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Total number of operators: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960450100812221*^9, {3.960450134057653*^9, 3.9604501399123*^9}},
 CellLabel->
  "During evaluation of \
In[561]:=",ExpressionUUID->"960c4749-0665-420b-845d-61112cda0755"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "13"}],
  SequenceForm["Number of independent set of operators: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960450100812221*^9, {3.960450134057653*^9, 3.960450140126473*^9}},
 CellLabel->
  "During evaluation of \
In[561]:=",ExpressionUUID->"c311ab36-f1b2-4ece-9ef8-95e90bea3287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of degeneracies= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960450100812221*^9, {3.960450134057653*^9, 3.960450140156077*^9}},
 CellLabel->
  "During evaluation of \
In[561]:=",ExpressionUUID->"daf1c1b8-51fe-4ec7-aab7-dee7b0804507"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]13", ",", "C\[Delta]23", ",", "C\[Delta]33", ",", "C\[Theta]23",
      ",", "C\[Theta]33", ",", "C\[Delta]sq23", ",", "Crsq23", ",", 
     "C\[Zeta]13", ",", "C\[Zeta]23", ",", "C\[Eta]23", ",", 
     "C\[Eta]\[Delta]13", ",", "C\[Eta]\[Delta]23", ",", 
     "C\[Zeta]\[Delta]23"}], "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`C\[Delta]13, \
$CellContext`C\[Delta]23, $CellContext`C\[Delta]33, $CellContext`C\[Theta]23, \
$CellContext`C\[Theta]33, $CellContext`C\[Delta]sq23, $CellContext`Crsq23, \
$CellContext`C\[Zeta]13, $CellContext`C\[Zeta]23, $CellContext`C\[Eta]23, \
$CellContext`C\[Eta]\[Delta]13, $CellContext`C\[Eta]\[Delta]23, \
$CellContext`C\[Zeta]\[Delta]23}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960450100812221*^9, {3.960450134057653*^9, 3.960450140177945*^9}},
 CellLabel->
  "During evaluation of \
In[561]:=",ExpressionUUID->"4a242df0-b8fa-45f3-8721-6050efee380c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coeff list: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]13", ",", "c\[Delta]23", ",", "c\[Delta]33", ",", "c\[Theta]23",
      ",", "c\[Theta]33", ",", "c\[Delta]sq23", ",", "crsq23", ",", 
     "c\[Zeta]13", ",", "c\[Zeta]23", ",", "c\[Eta]23", ",", 
     "c\[Eta]\[Delta]13", ",", "c\[Eta]\[Delta]23", ",", 
     "c\[Zeta]\[Delta]23"}], "}"}]}],
  SequenceForm[
  "Independent set of coeff list: ", {$CellContext`c\[Delta]13, \
$CellContext`c\[Delta]23, $CellContext`c\[Delta]33, $CellContext`c\[Theta]23, \
$CellContext`c\[Theta]33, $CellContext`c\[Delta]sq23, $CellContext`crsq23, \
$CellContext`c\[Zeta]13, $CellContext`c\[Zeta]23, $CellContext`c\[Eta]23, \
$CellContext`c\[Eta]\[Delta]13, $CellContext`c\[Eta]\[Delta]23, \
$CellContext`c\[Zeta]\[Delta]23}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960450100812221*^9, {3.960450134057653*^9, 3.960450140201893*^9}},
 CellLabel->
  "During evaluation of \
In[561]:=",ExpressionUUID->"84228eff-43bc-4daa-88f1-e91904578134"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", "\[InvisibleSpace]\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]13", ",", "C\[Delta]23", ",", "C\[Delta]33", ",", "C\[Theta]23",
      ",", "C\[Theta]33", ",", "C\[Delta]sq23", ",", "Crsq23", ",", 
     "C\[Zeta]13", ",", "C\[Zeta]23", ",", "C\[Eta]23", ",", 
     "C\[Eta]\[Delta]13", ",", "C\[Eta]\[Delta]23", ",", 
     "C\[Zeta]\[Delta]23"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]13", ",", "c\[Delta]23", ",", "c\[Delta]33", ",", "c\[Theta]23",
      ",", "c\[Theta]33", ",", "c\[Delta]sq23", ",", "crsq23", ",", 
     "c\[Zeta]13", ",", "c\[Zeta]23", ",", "c\[Eta]23", ",", 
     "c\[Eta]\[Delta]13", ",", "c\[Eta]\[Delta]23", ",", 
     "c\[Zeta]\[Delta]23"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Double", " ", "check"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.960291237026085*^9, 3.960291243297872*^9}, {
  3.960291299919401*^9, 3.9602913686910133`*^9}, {3.960291599775838*^9, 
  3.9602916473956413`*^9}, {3.960450147933572*^9, 3.9604501587205153`*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"50023e4f-62e2-4428-90a1-031de4de9d66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]13", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]33", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Theta]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Theta]33", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]sq23", "\[Rule]", "0"}], ",", 
   RowBox[{"crsq23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Zeta]13", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Zeta]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]13", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Zeta]\[Delta]23", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9604501604378443`*^9, 3.960450164936166*^9}},
 CellLabel->
  "Out[592]=",ExpressionUUID->"20255e99-2e0c-4de9-a166-61743fa2fbce"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.9604501604378443`*^9, 3.96045016497079*^9}},
 CellLabel->
  "Out[593]=",ExpressionUUID->"db042c98-a026-4425-82e4-77b1f0d0f577"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"13", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.920693575048575*^9, 3.92069357520082*^9}, {3.920695634381907*^9, 
  3.920695634543446*^9}, {3.9207764961977053`*^9, 3.92077649663776*^9}, {
  3.922190692377989*^9, 
  3.922190692892078*^9}},ExpressionUUID->"00e460c2-9978-4975-945b-\
a9ad93b003e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Degeneracy checks (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPi]", "ij"], TraditionalForm]],ExpressionUUID->
  "8b00cd41-e9e5-4e59-a348-7e1b32de1fa9"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.920678419136569*^9, 3.92067842216975*^9}, {
   3.920691730372134*^9, 3.92069173256949*^9}, 
   3.921200105597945*^9},ExpressionUUID->"b40c247a-304f-4fc9-86e5-\
66c10095a98e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Original", " ", "list"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.920690401739295*^9, 
  3.920690408105856*^9}},ExpressionUUID->"702d7bed-9a52-45d5-baec-\
aead47f4ce60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"OpsList", ",", "Coeffs", ",", "PiSO3order3", ",", "PiSO2order3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PiSO3order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Delta]sq3", ",", "Krsq3", ",", "KTr\[CapitalPi]23",
      ",", "K\[Delta]cubed3", ",", "Krcubed3", ",", "Krsq\[Delta]3", ",", 
     "K\[CapitalPi]2\[CapitalPi]13", ",", "K\[Delta]Tr\[CapitalPi]23", ",", 
     "KTr\[CapitalPi]33"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PiSO2order3", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Zeta]3", ",", "K\[Delta]\[CapitalPi]1para3", ",", "Krsqpara3", ",", 
     "K\[CapitalPi]2para3", ",", "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3", 
     ",", "Krsqpara\[Delta]3", ",", "Krsq\[Eta]3", ",", 
     "K\[Delta]\[CapitalPi]2para3", ",", "K\[CapitalPi]2\[CapitalPi]1para3", 
     ",", "K\[CapitalPi]3para3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"PiSO3order3", ",", "PiSO2order3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Delta]sq3", ",", "crsq3", ",", "cTr\[CapitalPi]23",
      ",", "c\[Delta]cubed3", ",", "crcubed3", ",", "crsq\[Delta]3", ",", 
     "c\[CapitalPi]2\[CapitalPi]13", ",", "c\[Delta]Tr\[CapitalPi]23", ",", 
     "cTr\[CapitalPi]33", ",", "c\[Zeta]3", ",", 
     "c\[Delta]\[CapitalPi]1para3", ",", "crsqpara3", ",", 
     "c\[CapitalPi]2para3", ",", "c\[Eta]\[Delta]sq3", ",", "crcubedpara3", 
     ",", "crsqpara\[Delta]3", ",", "crsq\[Eta]3", ",", 
     "c\[Delta]\[CapitalPi]2para3", ",", "c\[CapitalPi]2\[CapitalPi]1para3", 
     ",", "c\[CapitalPi]3para3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "OpsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.920690468933338*^9, 3.92069051430154*^9}, {
   3.920690618225391*^9, 3.9206906439055233`*^9}, {3.920692478754814*^9, 
   3.920692538266665*^9}, {3.9206925742785597`*^9, 3.9206926474438763`*^9}, {
   3.920692692412981*^9, 3.9206927788405943`*^9}, {3.9206994468733263`*^9, 
   3.920699453503521*^9}, {3.920763264513157*^9, 3.9207634358665113`*^9}, {
   3.9207635060259027`*^9, 3.9207637101880007`*^9}, {3.920763749975325*^9, 
   3.9207638203733788`*^9}, {3.920773546901329*^9, 3.9207735507270117`*^9}, {
   3.9207737248278027`*^9, 3.9207737591517773`*^9}, 3.920773868947627*^9, {
   3.9207739020333023`*^9, 3.9207739460416183`*^9}, {3.920774244269865*^9, 
   3.920774285795773*^9}, {3.921207249326795*^9, 3.921207360841942*^9}, {
   3.960450216718967*^9, 3.960450231833474*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"1d0c886d-7cca-446a-9d23-7c45f648c528"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, {3.9207634197668533`*^9, 
   3.9207634367177353`*^9}, 3.920763718318647*^9, {3.920763750438324*^9, 
   3.920763767209281*^9}, 3.9207638227590017`*^9, 3.920773869906137*^9, 
   3.9207739470134783`*^9, 3.9207742513225203`*^9, 3.9207742874736423`*^9, {
   3.9212072952878723`*^9, 3.921207361335067*^9}, 3.9221907053583393`*^9, 
   3.92812985023948*^9, 3.9604502331335487`*^9},
 CellLabel->
  "Out[599]=",ExpressionUUID->"4e5455b8-4fd7-4347-90da-c73c149cb98f"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.920690417152285*^9, {3.920690628559988*^9, 3.9206906448543*^9}, {
   3.920692736214576*^9, 3.920692740558695*^9}, {3.920692775674089*^9, 
   3.92069277936452*^9}, 3.9206952334534893`*^9, {3.9207634197668533`*^9, 
   3.9207634367177353`*^9}, 3.920763718318647*^9, {3.920763750438324*^9, 
   3.920763767209281*^9}, 3.9207638227590017`*^9, 3.920773869906137*^9, 
   3.9207739470134783`*^9, 3.9207742513225203`*^9, 3.9207742874736423`*^9, {
   3.9212072952878723`*^9, 3.921207361335067*^9}, 3.9221907053583393`*^9, 
   3.92812985023948*^9, 3.960450233169426*^9},
 CellLabel->
  "Out[600]=",ExpressionUUID->"3dc87cb2-f24f-4ca8-903d-58045ad12952"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"6876e71e-463b-4d94-844b-b60dddf62fe3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total number of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DegeneracyEqnlistPi3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"kk", "=", "1"}], ",", 
   RowBox[{"kk", "<=", 
    RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
   RowBox[{"kk", "++"}], ",", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "neqns", ",", "nvect", ",", "VectList"}], "]"}], ";", 
    RowBox[{"eqnlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"NumericOps", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"neqns", "=", "20"}], ";", "\[IndentingNewLine]", 
    RowBox[{"nvect", "=", "3"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VectList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"zvect", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "neqns"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "=", "1"}], ";", 
          RowBox[{"numops", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"numops", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"OpsList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"VectList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                FractionBox[
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
             "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coeffsol", " ", "=", " ", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",", 
        "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"coeffsoltemp", "=", 
     RowBox[{"Coeffs", "/.", "coeffsol"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "coeffsol", "]"}], ";"}], "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "!=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DegeneracyEqnlistPi3", ",", "coeffsol"}], "]"}]}], "]"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"coeffsoltemp", "==", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "coeffsoltemp", "]"}]}], "]"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Coeffstem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"Coeffs", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"OpsListtem", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{"OpsList", ",", 
       RowBox[{"LastNonZeroPosition", "[", "coeffsoltemp", "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffs", ",", "OpsList"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Coeffs", "=", "Coeffstem"}], ";", 
    RowBox[{"OpsList", "=", "OpsListtem"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"Coeffstem", ",", "OpsListtem"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of independent set of operators: \>\"", ",", 
   RowBox[{"Length", "[", "OpsList", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of degeneracies= \>\"", ",", 
   RowBox[{"Length", "[", "DegeneracyEqnlistPi3", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Independent set of operators list: \>\"", ",", "OpsList"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Independent set of coeff list: \>\"", ",", "Coeffs"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Degeneracy Equations: \>\"", ",", "DegeneracyEqnlistPi3"}], 
    "]"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9599976178121367`*^9, 3.9599976189946537`*^9}, {
   3.95999776932692*^9, 3.959997779157393*^9}, 3.9599978132673817`*^9, {
   3.959997890959896*^9, 3.959997954696515*^9}, {3.959998013184753*^9, 
   3.959998037570438*^9}, {3.9599982873594112`*^9, 3.959998296238544*^9}, {
   3.959998438493383*^9, 3.959998446718205*^9}, {3.959998527846964*^9, 
   3.959998527991004*^9}, {3.959998587880196*^9, 3.959998721349469*^9}, {
   3.959998756126587*^9, 3.959998812357785*^9}, {3.959998864244794*^9, 
   3.959998865641659*^9}, 3.959999054732149*^9, {3.9599991208202553`*^9, 
   3.959999131832739*^9}, {3.959999471317848*^9, 3.9599994715441647`*^9}, {
   3.9599995027425613`*^9, 3.9599995034966793`*^9}, {3.9599997438838043`*^9, 
   3.959999747372052*^9}, {3.960000056941503*^9, 3.960000057061623*^9}, {
   3.9600001046712723`*^9, 3.960000189181745*^9}, {3.960000240916753*^9, 
   3.960000246287753*^9}, {3.960000329163788*^9, 3.96000045308005*^9}, {
   3.960000551525605*^9, 3.960000567808382*^9}, {3.960000599114785*^9, 
   3.960000616175102*^9}, 3.9600006493963747`*^9, {3.9600007770090847`*^9, 
   3.9600007831279793`*^9}, {3.960000921220467*^9, 3.960000959725841*^9}, {
   3.9600010120592413`*^9, 3.96000106113461*^9}, {3.960001448740992*^9, 
   3.960001501211473*^9}, {3.960001535268015*^9, 3.960001535721252*^9}, {
   3.960001595414571*^9, 3.960001620633411*^9}, {3.9600018087153053`*^9, 
   3.960001813587089*^9}, {3.96000195003203*^9, 3.960001981549199*^9}, {
   3.960002175329915*^9, 3.9600021764901114`*^9}, {3.960010446431436*^9, 
   3.960010471137645*^9}, {3.960010539332971*^9, 3.9600105394473677`*^9}, {
   3.960010693026492*^9, 3.960010769780653*^9}, {3.960010815702902*^9, 
   3.9600108239642*^9}, {3.960010871336853*^9, 3.960010871598961*^9}, {
   3.9600113255197*^9, 3.96001135329438*^9}, {3.960011399974453*^9, 
   3.960011404663376*^9}, {3.96001143933853*^9, 3.960011529256474*^9}, {
   3.960011564796432*^9, 3.960011592520852*^9}, {3.96001205401368*^9, 
   3.9600120676426277`*^9}, {3.9600121037521963`*^9, 3.960012103824889*^9}, {
   3.960012237108712*^9, 3.960012247191655*^9}, {3.9600122823612623`*^9, 
   3.960012315803837*^9}, {3.960012421225176*^9, 3.960012458915987*^9}, {
   3.960012527104136*^9, 3.960012527212447*^9}, {3.960012563422225*^9, 
   3.960012563457786*^9}, {3.960013008882288*^9, 3.96001302901748*^9}, {
   3.960013063827271*^9, 3.960013082531398*^9}, {3.96001314346983*^9, 
   3.960013287875194*^9}, {3.960013374550303*^9, 3.960013379485795*^9}, {
   3.960013419883338*^9, 3.960013485232568*^9}, 3.960013526347393*^9, {
   3.960013765857149*^9, 3.960013798533671*^9}, {3.9600138303587847`*^9, 
   3.960013864166202*^9}, {3.960074685126699*^9, 3.960074721300477*^9}, {
   3.960074754599133*^9, 3.960074765136056*^9}, {3.960074829767086*^9, 
   3.960074910969729*^9}, {3.9600753060042057`*^9, 3.960075319551312*^9}, {
   3.9602917521041527`*^9, 3.960291767919471*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"de8c3b64-3f80-4820-bf66-c47ce79ebabf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of operators: \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Total number of operators: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{{3.960450235336052*^9, 3.960450242117852*^9}},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"a3f0e842-9dad-4c83-95db-f28f7c5f755b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of independent set of operators: \"\>", 
   "\[InvisibleSpace]", "13"}],
  SequenceForm["Number of independent set of operators: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{{3.960450235336052*^9, 3.960450242374579*^9}},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"7364fe44-6f54-4797-a2a5-e54fcc7e9e21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of degeneracies= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of degeneracies= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.960450235336052*^9, 3.960450242406239*^9}},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"95c2d7c0-9bf1-4de6-888f-f687052aa880"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of operators list: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Delta]sq3", ",", "Krsq3", ",", "KTr\[CapitalPi]23",
      ",", "K\[Delta]cubed3", ",", "Krcubed3", ",", "Krsq\[Delta]3", ",", 
     "K\[Delta]\[CapitalPi]1para3", ",", "K\[CapitalPi]2para3", ",", 
     "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3", ",", "Krsqpara\[Delta]3", ",",
      "K\[Delta]\[CapitalPi]2para3"}], "}"}]}],
  SequenceForm[
  "Independent set of operators list: ", {$CellContext`K\[Delta]3, \
$CellContext`K\[Delta]sq3, $CellContext`Krsq3, \
$CellContext`KTr\[CapitalPi]23, $CellContext`K\[Delta]cubed3, \
$CellContext`Krcubed3, $CellContext`Krsq\[Delta]3, $CellContext`K\[Delta]\
\[CapitalPi]1para3, $CellContext`K\[CapitalPi]2para3, $CellContext`K\[Eta]\
\[Delta]sq3, $CellContext`Krcubedpara3, $CellContext`Krsqpara\[Delta]3, \
$CellContext`K\[Delta]\[CapitalPi]2para3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.960450235336052*^9, 3.9604502424256077`*^9}},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"6a869de6-dbfe-4b07-9213-ff0fd0dba2f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Independent set of coeff list: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Delta]sq3", ",", "crsq3", ",", "cTr\[CapitalPi]23",
      ",", "c\[Delta]cubed3", ",", "crcubed3", ",", "crsq\[Delta]3", ",", 
     "c\[Delta]\[CapitalPi]1para3", ",", "c\[CapitalPi]2para3", ",", 
     "c\[Eta]\[Delta]sq3", ",", "crcubedpara3", ",", "crsqpara\[Delta]3", ",",
      "c\[Delta]\[CapitalPi]2para3"}], "}"}]}],
  SequenceForm[
  "Independent set of coeff list: ", {$CellContext`c\[Delta]3, $CellContext`c\
\[Delta]sq3, $CellContext`crsq3, $CellContext`cTr\[CapitalPi]23, \
$CellContext`c\[Delta]cubed3, $CellContext`crcubed3, \
$CellContext`crsq\[Delta]3, $CellContext`c\[Delta]\[CapitalPi]1para3, \
$CellContext`c\[CapitalPi]2para3, $CellContext`c\[Eta]\[Delta]sq3, \
$CellContext`crcubedpara3, $CellContext`crsqpara\[Delta]3, $CellContext`c\
\[Delta]\[CapitalPi]2para3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.960450235336052*^9, 3.9604502424454603`*^9}},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"663915c3-4b64-4d22-8c1c-d2d6ae08280b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "neqns", ",", "nvect", ",", "VectList", ",", "OpsList", ",", 
    "Coeffs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpsList", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Delta]sq3", ",", "Krsq3", ",", "KTr\[CapitalPi]23",
      ",", "K\[Delta]cubed3", ",", "Krcubed3", ",", "Krsq\[Delta]3", ",", 
     "K\[Delta]\[CapitalPi]1para3", ",", "K\[CapitalPi]2para3", ",", 
     "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3", ",", "Krsqpara\[Delta]3", ",",
      "K\[Delta]\[CapitalPi]2para3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]3", ",", "c\[Delta]sq3", ",", "crsq3", ",", "cTr\[CapitalPi]23",
      ",", "c\[Delta]cubed3", ",", "crcubed3", ",", "crsq\[Delta]3", ",", 
     "c\[Delta]\[CapitalPi]1para3", ",", "c\[CapitalPi]2para3", ",", 
     "c\[Eta]\[Delta]sq3", ",", "crcubedpara3", ",", "crsqpara\[Delta]3", ",",
      "c\[Delta]\[CapitalPi]2para3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnlist", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericOps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neqns", "=", "13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvect", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
          FractionBox[
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}], 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "nvect"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvect", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
        FractionBox[
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "neqns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<=", "neqns"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "=", "1"}], ";", 
        RowBox[{"numops", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"numops", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"OpsList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
              RowBox[{"VectList", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", 
              FractionBox[
               RowBox[{"zvect", "[", 
                RowBox[{"[", "j", "]"}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"zvect", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
           "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqnlist", ",", 
       RowBox[{"numops", ".", "Coeffs"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NumericOps", ",", "numops"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsol", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals"}], "]"}], "//",
    "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coeffsol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Double", " ", "check"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.960291237026085*^9, 3.960291243297872*^9}, {
  3.960291299919401*^9, 3.9602913686910133`*^9}, {3.960291599775838*^9, 
  3.9602916473956413`*^9}, {3.960291786110421*^9, 3.960291794783291*^9}, {
  3.960450252779502*^9, 3.960450263877836*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"150a8b5b-554d-48c3-845d-c86bc68e5571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]sq3", "\[Rule]", "0"}], ",", 
   RowBox[{"crsq3", "\[Rule]", "0"}], ",", 
   RowBox[{"cTr\[CapitalPi]23", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]cubed3", "\[Rule]", "0"}], ",", 
   RowBox[{"crcubed3", "\[Rule]", "0"}], ",", 
   RowBox[{"crsq\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]\[CapitalPi]1para3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[CapitalPi]2para3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Eta]\[Delta]sq3", "\[Rule]", "0"}], ",", 
   RowBox[{"crcubedpara3", "\[Rule]", "0"}], ",", 
   RowBox[{"crsqpara\[Delta]3", "\[Rule]", "0"}], ",", 
   RowBox[{"c\[Delta]\[CapitalPi]2para3", "\[Rule]", "0"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9604502659071503`*^9, 3.960450281979949*^9}},
 CellLabel->
  "Out[652]=",ExpressionUUID->"f7f0411b-14e5-4925-ba0d-7b90dc2faa64"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.9604502659071503`*^9, 3.960450282009334*^9}},
 CellLabel->
  "Out[653]=",ExpressionUUID->"be8514da-52b1-414d-8228-31c8911255e7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"13", " ", "independent", " ", "operators"}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.920691581162334*^9, 3.920691587843062*^9}, {
  3.92069304915961*^9, 3.92069304924002*^9}, {3.920764359928073*^9, 
  3.9207643602785063`*^9}, {3.9207747567405777`*^9, 3.9207747573782673`*^9}, {
  3.9221908608203697`*^9, 
  3.9221908614039497`*^9}},ExpressionUUID->"1953c6c2-a1c1-4d38-bf57-\
01556383b71f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis transformation among systems", "Subsection",
 CellChangeTimes->{{3.921332992396874*^9, 
  3.921333005261428*^9}},ExpressionUUID->"ebfc49aa-2413-4251-a364-\
ff5471a764ff"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"BasisTransform3", ",", "HoldAll"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisTransform3", "[", 
   RowBox[{"basis1_", ",", " ", "basis2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "VectList", ",", 
      RowBox[{"fval", "=", "1"}], ",", "OpsList", ",", "Coeffs", ",", "M", 
      ",", "Minv", ",", "eqnlist", ",", "coeffslist"}], "}"}], ",", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"Minv", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"a", "=", "20"}], ";", "\[IndentingNewLine]", 
     RowBox[{"VectList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
             FractionBox[
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}]}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"zvect", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
           FractionBox[
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], 
           FractionBox[
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}]]}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", "a"}], "}"}], "]"}]], " ", 
           FractionBox[
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}], 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "a"}], "}"}], "]"}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}]}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "basis1", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"OpsList", "=", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"basis2", ",", 
           RowBox[{"basis1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"Coeffs", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "##"}], "]"}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}], "}"}]}], 
          "]"}]}], ";", 
        RowBox[{"eqnlist", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", 
           RowBox[{
            RowBox[{"Length", "[", "basis1", "]"}], "+", "1"}]}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "=", "1"}], ";", 
              RowBox[{"numops", "=", 
               RowBox[{"{", "}"}]}]}], ",", 
             RowBox[{"k", "<=", 
              RowBox[{"Length", "[", "OpsList", "]"}]}], ",", 
             RowBox[{"k", "++"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"numops", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"OpsList", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{
                    RowBox[{"VectList", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"VectList", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"VectList", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"z", "->", 
                    FractionBox[
                    RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                    RowBox[{"zvect", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]]]}], "}"}]}], "/.", 
                 "dotcon"}], ")"}]}], "]"}]}], "]"}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"eqnlist", ",", 
             RowBox[{"numops", ".", "Coeffs"}]}], "]"}]}]}], "]"}], ";", 
        RowBox[{"coeffslist", "=", 
         RowBox[{"Coeffs", "/.", 
          RowBox[{
           RowBox[{"FindInstance", "[", 
            RowBox[{
             RowBox[{"eqnlist", "==", "0"}], ",", "Coeffs", ",", "Reals", ",",
              "2"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"M", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"coeffslist", "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{"coeffslist", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "basis1", "]"}]}], "}"}]}], "]"}]}], 
         "]"}], ";", 
        RowBox[{"basis2", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"basis2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", "M", "]"}], "!=", "0"}], ",", 
       RowBox[{"Minv", "=", 
        RowBox[{"Inverse", "[", "M", "]"}]}]}], "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"M", ",", "Minv"}], "}"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905454610946877*^9, 3.905455013289113*^9}, {
  3.905455047888641*^9, 3.905455124733223*^9}, {3.905455349499366*^9, 
  3.905455374222789*^9}, {3.905455497811383*^9, 3.905455518646447*^9}, {
  3.905455556731849*^9, 3.905455556852621*^9}, {3.905456929911035*^9, 
  3.905456957495068*^9}, {3.910671981018775*^9, 3.910672003195315*^9}, {
  3.9106720491706743`*^9, 3.9106720512466717`*^9}, {3.911898465150674*^9, 
  3.9118984664323807`*^9}, {3.928131304222795*^9, 3.928131327964432*^9}, {
  3.959775168748867*^9, 3.959775170871937*^9}},
 CellLabel->
  "In[654]:=",ExpressionUUID->"902d65c5-5e9b-4e46-a503-70db1316c962"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"nlocbasis3", ",", "Pibasis3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlocbasis3", "=", 
   RowBox[{"{", 
    RowBox[{
    "C\[Delta]13", ",", "C\[Delta]23", ",", "C\[Delta]33", ",", "C\[Theta]23",
      ",", "C\[Theta]33", ",", "C\[Delta]sq23", ",", "Crsq23", ",", 
     "C\[Zeta]13", ",", "C\[Zeta]23", ",", "C\[Eta]23", ",", 
     "C\[Eta]\[Delta]13", ",", "C\[Eta]\[Delta]23", ",", 
     "C\[Zeta]\[Delta]23"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pibasis3", "=", 
   RowBox[{"{", 
    RowBox[{
    "K\[Delta]3", ",", "K\[Delta]sq3", ",", "Krsq3", ",", "KTr\[CapitalPi]23",
      ",", "K\[Delta]cubed3", ",", "Krcubed3", ",", "Krsq\[Delta]3", ",", 
     "K\[Delta]\[CapitalPi]1para3", ",", "K\[CapitalPi]2para3", ",", 
     "K\[Eta]\[Delta]sq3", ",", "Krcubedpara3", ",", "Krsqpara\[Delta]3", ",",
      "K\[Delta]\[CapitalPi]2para3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "nlocbasis3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Pibasis3", "]"}]}], "Input",
 CellChangeTimes->{{3.9213330456018763`*^9, 3.921333154642652*^9}, 
   3.9213682252442827`*^9, {3.922190897982847*^9, 3.92219092028204*^9}, {
   3.928131360918838*^9, 3.928131397768565*^9}},
 CellLabel->
  "In[663]:=",ExpressionUUID->"e1198d78-e722-4e09-a9f6-58f45256175e"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.928131410442197*^9, 3.959775181571887*^9, 
  3.959775235345047*^9, 3.9604503184158897`*^9, 3.960450359430941*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"af589428-fb91-4228-b9b7-d51e9e7c0626"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.928131410442197*^9, 3.959775181571887*^9, 
  3.959775235345047*^9, 3.9604503184158897`*^9, 3.960450359460594*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"2f206fc9-82a8-438d-b103-3ad4ea72bcd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"nlocbasis3ff", ",", "Pibasis3ff"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlocbasis3ff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Delta]13", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Delta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Delta]33", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Theta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Theta]33", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Delta]sq23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Crsq23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Zeta]13", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Zeta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Eta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Eta]\[Delta]13", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Eta]\[Delta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"C\[Zeta]\[Delta]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pibasis3ff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"K\[Delta]3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[Delta]sq3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Krsq3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"KTr\[CapitalPi]23", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[Delta]cubed3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Krcubed3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Krsq\[Delta]3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[Delta]\[CapitalPi]1para3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[CapitalPi]2para3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[Eta]\[Delta]sq3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Krcubedpara3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"Krsqpara\[Delta]3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
     RowBox[{"K\[Delta]\[CapitalPi]2para3", "[", 
      RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "nlocbasis3ff", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Pibasis3ff", "]"}]}], "Input",
 CellChangeTimes->{{3.921333167851944*^9, 3.921333298713744*^9}, {
  3.9213682447387333`*^9, 3.9213682451421947`*^9}, {3.921368317351551*^9, 
  3.921368343681683*^9}, {3.922190940676284*^9, 3.9221910337379217`*^9}, {
  3.928131404063797*^9, 3.9281314198748713`*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"6f49dc65-7f9f-432e-86e8-0301fb32cff8"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.928131424037736*^9, 3.9597752378065643`*^9, 
  3.960450360847003*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"b6c5ec1b-2f1c-4f82-b494-4acf67143300"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.928131424037736*^9, 3.9597752378065643`*^9, 
  3.960450360871924*^9},
 CellLabel->
  "Out[672]=",ExpressionUUID->"95f7b853-49c7-4053-9625-569506677127"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Pi", " ", "to", " ", "non"}], "-", "local"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921333329107885*^9, 3.921333337668639*^9}, {
  3.92133368360254*^9, 
  3.921333687984851*^9}},ExpressionUUID->"c35e9257-e005-42d7-8623-\
00ff89fbd489"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solPi2nloc3", "=", 
   RowBox[{"BasisTransform3", "[", 
    RowBox[{"nlocbasis3", ",", "Pibasis3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPitoNL3", "=", 
   RowBox[{"solPi2nloc3", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MNLtoPi3", "=", 
   RowBox[{"solPi2nloc3", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MPitoNL3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MNLtoPi3", "]"}]}], "Input",
 CellChangeTimes->{{3.921333346524736*^9, 3.921333364393518*^9}, {
  3.9213336305919743`*^9, 3.921333667295012*^9}, {3.921333789021267*^9, 
  3.9213338191922417`*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"1235af31-2ef2-4b4e-8318-19d80807db40"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["5", "16"], 
      FractionBox["1", "8"], 
      RowBox[{"-", 
       FractionBox["23", "16"]}], 
      FractionBox["65", "168"], 
      FractionBox["1", "6"], 
      FractionBox["25", "56"], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["5", "8"]}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      FractionBox["15", "8"], 
      RowBox[{"-", 
       FractionBox["65", "84"]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      RowBox[{"-", 
       FractionBox["25", "28"]}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["5", "16"], 
      FractionBox["1", "8"], 
      RowBox[{"-", 
       FractionBox["7", "16"]}], 
      FractionBox["65", "168"], 
      FractionBox["1", "6"], 
      FractionBox["25", "56"], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["9", "4"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["15", "4"], 
      RowBox[{"-", 
       FractionBox["5", "42"]}], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      RowBox[{"-", 
       FractionBox["17", "14"]}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["15", "16"], 
      FractionBox["3", "8"], 
      RowBox[{"-", 
       FractionBox["21", "16"]}], 
      FractionBox["1", "56"], 
      FractionBox["1", "2"], 
      FractionBox["27", "56"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["10", "7"], "0", 
      FractionBox["4", "7"], "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["75", "16"], 
      FractionBox["15", "8"], 
      RowBox[{"-", 
       FractionBox["105", "16"]}], 
      RowBox[{"-", 
       FractionBox["145", "168"]}], 
      FractionBox["7", "6"], 
      FractionBox["95", "56"], "0", "0", "0", "0", "0", "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["37", "32"]}], 
      FractionBox["1", "16"], 
      FractionBox["35", "32"], 
      FractionBox["115", "336"], 
      FractionBox["5", "84"], 
      RowBox[{"-", 
       FractionBox["45", "112"]}], 
      RowBox[{"-", 
       FractionBox["7", "4"]}], 
      FractionBox["3", "4"], "0", 
      RowBox[{"-", 
       FractionBox["3", "7"]}], 
      FractionBox["3", "7"], "1"},
     {"0", 
      FractionBox["37", "16"], 
      RowBox[{"-", 
       FractionBox["1", "8"]}], 
      RowBox[{"-", 
       FractionBox["35", "16"]}], 
      RowBox[{"-", 
       FractionBox["115", "168"]}], 
      RowBox[{"-", 
       FractionBox["5", "42"]}], 
      FractionBox["45", "56"], 
      FractionBox["7", "2"], 
      RowBox[{"-", 
       FractionBox["5", "2"]}], "0", 
      FractionBox["6", "7"], 
      RowBox[{"-", 
       FractionBox["6", "7"]}], 
      RowBox[{"-", "2"}]},
     {"0", 
      FractionBox["1", "4"], 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "21"]}], 
      RowBox[{"-", 
       FractionBox["2", "21"]}], 
      FractionBox["1", "7"], 
      FractionBox["5", "2"], 
      RowBox[{"-", 
       FractionBox["3", "2"]}], "0", 
      FractionBox["2", "7"], 
      RowBox[{"-", 
       FractionBox["24", "35"]}], 
      RowBox[{"-", 
       FractionBox["8", "5"]}]},
     {"0", "0", "0", "0", 
      FractionBox["2", "21"], 
      FractionBox["4", "21"], 
      RowBox[{"-", 
       FractionBox["2", "7"]}], "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["4", "7"]}], 
      FractionBox["4", "7"], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "21"]}], 
      RowBox[{"-", 
       FractionBox["4", "21"]}], 
      FractionBox["2", "7"], "0", "0", "1", 
      FractionBox["4", "7"], 
      RowBox[{"-", 
       FractionBox["6", "35"]}], 
      FractionBox["3", "5"]},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "21"]}], 
      RowBox[{"-", 
       FractionBox["4", "21"]}], 
      FractionBox["2", "7"], "0", "0", "1", 
      FractionBox["4", "7"], 
      RowBox[{"-", 
       FractionBox["4", "7"]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.921333370310161*^9, {3.9213338025000687`*^9, 3.921333826918254*^9}, 
   3.921368468186454*^9, 3.922190989474283*^9, 3.928131428978606*^9, 
   3.959775243636918*^9, 3.960450365453383*^9},
 CellLabel->
  "Out[676]//MatrixForm=",ExpressionUUID->"377dabe9-97cf-43e0-8f76-\
eb7aeaad8cae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "2", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], "0", 
      FractionBox["5", "2"], "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "3"}], "0", "1", 
      FractionBox["3", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["15", "8"]}], "0", 
      FractionBox["35", "8"], "0", 
      RowBox[{"-", 
       FractionBox["3", "4"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["15", "2"], "0", 
      RowBox[{"-", 
       FractionBox["5", "2"]}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
     {"2", "2", "2", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      FractionBox["3", "4"], 
      RowBox[{"-", 
       FractionBox["21", "16"]}], 
      RowBox[{"-", 
       FractionBox["7", "4"]}], 
      RowBox[{"-", 
       FractionBox["15", "16"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "8"], "1", 
      RowBox[{"-", 
       FractionBox["3", "4"]}], 
      FractionBox["7", "4"], "0", 
      FractionBox["7", "4"], 
      RowBox[{"-", 
       FractionBox["3", "4"]}]},
     {
      FractionBox["5", "2"], 
      RowBox[{"-", 
       FractionBox["9", "16"]}], 
      RowBox[{"-", 
       FractionBox["15", "8"]}], 
      FractionBox["49", "16"], 
      FractionBox["35", "8"], 
      FractionBox["3", "8"], 
      RowBox[{"-", 
       FractionBox["3", "8"]}], 
      RowBox[{"-", 
       FractionBox["5", "2"]}], 
      FractionBox["3", "4"], 
      RowBox[{"-", 
       FractionBox["5", "2"]}], 
      RowBox[{"-", 
       FractionBox["3", "4"]}], "0", 
      RowBox[{"-", 
       FractionBox["3", "4"]}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["15", "16"]}], "0", 
      FractionBox["3", "16"], "0", 
      RowBox[{"-", 
       FractionBox["1", "8"]}], "1", 
      FractionBox["3", "4"], 
      RowBox[{"-", 
       FractionBox["3", "4"]}], "1", 
      FractionBox["7", "4"], 
      RowBox[{"-", 
       FractionBox["3", "4"]}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["15", "16"]}], "0", 
      FractionBox["3", "16"], "0", 
      RowBox[{"-", 
       FractionBox["1", "8"]}], "1", 
      FractionBox["3", "4"], 
      RowBox[{"-", 
       FractionBox["3", "4"]}], "1", 
      RowBox[{"-", 
       FractionBox["3", "4"]}], 
      FractionBox["7", "4"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.921333370310161*^9, {3.9213338025000687`*^9, 3.921333826918254*^9}, 
   3.921368468186454*^9, 3.922190989474283*^9, 3.928131428978606*^9, 
   3.959775243636918*^9, 3.960450365490046*^9},
 CellLabel->
  "Out[677]//MatrixForm=",ExpressionUUID->"361c02fa-774c-44f7-b2c5-\
a2eeda344e27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"nlocbasis3ff", "-", 
     RowBox[{"MPitoNL3", ".", "Pibasis3ff"}]}], ")"}], "//.", "cond"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Pibasis3ff", "-", 
     RowBox[{"MNLtoPi3", ".", "nlocbasis3ff"}]}], ")"}], "//.", "cond"}], "//",
   "Simplify"}]}], "Input",
 CellChangeTimes->{{3.921333852171023*^9, 3.921333915286723*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"46443d2c-b1b9-48b5-b23e-dfdfff5d3928"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9213338824038973`*^9, 3.921333916528405*^9, 
  3.921368472921132*^9, 3.922191041055171*^9, 3.928131431807715*^9, 
  3.95977524839388*^9, 3.960450367131763*^9},
 CellLabel->
  "Out[678]=",ExpressionUUID->"11827fea-fb11-477a-9210-f4f371d3c8f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9213338824038973`*^9, 3.921333916528405*^9, 
  3.921368472921132*^9, 3.922191041055171*^9, 3.928131431807715*^9, 
  3.95977524839388*^9, 3.960450368560358*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"3fc26d3c-70a4-42d0-9246-1464ca032eee"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{842, 945},
WindowMargins->{{8, Automatic}, {Automatic, 8}},
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"23d1c7e3-5879-4a51-bbc7-52165385f21b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 150, 3, 86, "Chapter",ExpressionUUID->"f6fe144a-a79f-4132-9877-c9c073561aa4"],
Cell[733, 27, 6977, 158, 355, "Input",ExpressionUUID->"dee4cc10-2770-4bee-92a5-b4f1c4d35886"],
Cell[7713, 187, 2038, 47, 209, "Input",ExpressionUUID->"237d122d-74c8-4a35-88fd-c39d57b2f341"],
Cell[9754, 236, 182, 3, 44, "Text",ExpressionUUID->"a52c351c-4534-4fa8-92f2-799964d7e8a6"],
Cell[9939, 241, 4599, 135, 426, "Input",ExpressionUUID->"587de9c0-d40e-4990-90b8-d7a9adcc1fa4"],
Cell[14541, 378, 265, 4, 44, "Text",ExpressionUUID->"00c548f4-b30c-4d43-a2d5-9c49c8202194"],
Cell[14809, 384, 6340, 184, 581, "Input",ExpressionUUID->"3ff98ae9-7739-4db4-a7a1-0fca234caa34"],
Cell[21152, 570, 170, 2, 44, "Text",ExpressionUUID->"ab3f17a1-842b-479a-a857-f6814c0f497c"],
Cell[21325, 574, 5148, 147, 489, "Input",ExpressionUUID->"2115b11b-fc93-471c-894f-d0a72bf961e7"],
Cell[26476, 723, 168, 3, 44, "Text",ExpressionUUID->"fc5b7137-fa86-4cef-a05f-7769157fa5e7"],
Cell[26647, 728, 5178, 144, 700, "Input",ExpressionUUID->"ce1589b5-d9eb-4935-98bf-048ef9486a04"],
Cell[31828, 874, 877, 25, 116, "Input",ExpressionUUID->"1d50a07f-02fd-49e1-83aa-49d7c6d915b3"]
}, Closed]],
Cell[32720, 902, 471, 14, 107, "Subtitle",ExpressionUUID->"476fa71e-eb90-418c-a4f8-e7003fcbf90c"],
Cell[CellGroupData[{
Cell[33216, 920, 283, 5, 86, "Chapter",ExpressionUUID->"ee1f2a09-ff79-4d3b-bf4f-423931dcf602"],
Cell[CellGroupData[{
Cell[33524, 929, 157, 3, 84, "Section",ExpressionUUID->"da1beeda-7699-4cdd-9599-b123740e17bc"],
Cell[CellGroupData[{
Cell[33706, 936, 178, 3, 67, "Subsection",ExpressionUUID->"80cbf1aa-0461-4173-8b92-212fecd90349"],
Cell[33887, 941, 2870, 77, 247, "Input",ExpressionUUID->"0f201ea7-54b0-4bb0-aa12-cae34ee74051"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[36806, 1024, 158, 3, 65, "Section",ExpressionUUID->"ef53dbe5-a158-43f5-8ab2-0079ef806462"],
Cell[CellGroupData[{
Cell[36989, 1031, 154, 3, 67, "Subsection",ExpressionUUID->"c53a6b7b-179a-4378-b4d1-59dad222887d"],
Cell[37146, 1036, 10771, 305, 1382, "Input",ExpressionUUID->"a41196cb-9607-479a-97cf-80c89e6160ad"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[47978, 1348, 336, 5, 71, "Chapter",ExpressionUUID->"cb9ff61c-76cd-47d3-b997-a69cdf9b2b3b"],
Cell[CellGroupData[{
Cell[48339, 1357, 157, 3, 84, "Section",ExpressionUUID->"538e97c0-0dc7-4382-81ac-9b780eab37a4"],
Cell[CellGroupData[{
Cell[48521, 1364, 155, 3, 67, "Subsection",ExpressionUUID->"c827f647-6b1c-4d3a-970a-a5155da804ae"],
Cell[48679, 1369, 4706, 146, 714, "Input",ExpressionUUID->"5321c689-8664-4739-b63d-20cd20dce13f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[53434, 1521, 156, 3, 65, "Section",ExpressionUUID->"8b00d5a8-e5a9-4c0e-bf70-8e0f0ac3c1cb"],
Cell[CellGroupData[{
Cell[53615, 1528, 155, 3, 67, "Subsection",ExpressionUUID->"64488e3a-4fd2-479a-bca2-599175dd6213"],
Cell[53773, 1533, 24427, 749, 2419, "Input",ExpressionUUID->"11f285b2-77d9-4b02-a5ca-e5262784d748"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[78261, 2289, 411, 10, 71, "Chapter",ExpressionUUID->"166f8ce1-8691-410c-86f2-7351971246f3"],
Cell[CellGroupData[{
Cell[78697, 2303, 215, 4, 84, "Section",ExpressionUUID->"65590078-4be7-43de-9624-6b0d54b56d75"],
Cell[78915, 2309, 143889, 4069, 14685, "Input",ExpressionUUID->"2089f943-628c-4a12-a4e7-e4b8b5573be7"]
}, Closed]],
Cell[CellGroupData[{
Cell[222841, 6383, 157, 3, 65, "Section",ExpressionUUID->"2ca0fccc-f62f-4abf-a0b3-4626f1383f00"],
Cell[CellGroupData[{
Cell[223023, 6390, 153, 3, 67, "Subsection",ExpressionUUID->"b679f8c6-113c-4ccf-8153-ec82643aab29"],
Cell[223179, 6395, 3062, 86, 380, "Input",ExpressionUUID->"ab7bdd33-2675-47f7-8754-617d1f4743c5"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[226290, 6487, 158, 3, 65, "Section",ExpressionUUID->"796121d4-8f2f-4a8d-8ea8-278fdf9b4c1d"],
Cell[CellGroupData[{
Cell[226473, 6494, 153, 3, 67, "Subsection",ExpressionUUID->"17331215-2122-4936-92ff-93d77fc75716"],
Cell[226629, 6499, 9379, 274, 1065, "Input",ExpressionUUID->"0760b879-1f5c-4cef-bb1e-a99b23d63b01"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[236047, 6778, 646, 23, 110, "Subtitle",ExpressionUUID->"440697d4-6706-4b9d-a842-e704ebb324be"],
Cell[CellGroupData[{
Cell[236718, 6805, 256, 4, 86, "Chapter",ExpressionUUID->"a1dfe37b-2a88-4013-b89d-e6b14e52f42c"],
Cell[CellGroupData[{
Cell[236999, 6813, 156, 3, 84, "Section",ExpressionUUID->"e42e964c-0e45-40c2-a2a0-df4c4e6c75bd"],
Cell[CellGroupData[{
Cell[237180, 6820, 252, 4, 67, "Subsection",ExpressionUUID->"a47c0160-8c43-4073-8763-4727ae9475ec"],
Cell[237435, 6826, 5669, 170, 636, "Input",ExpressionUUID->"c9c1a100-ad07-430a-b544-1ab133c937cb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[243153, 7002, 158, 3, 65, "Section",ExpressionUUID->"d99baf3d-d48d-414a-887f-85364c373ea7"],
Cell[CellGroupData[{
Cell[243336, 7009, 254, 4, 67, "Subsection",ExpressionUUID->"8f1a5492-c486-406d-8c66-a842da950929"],
Cell[243593, 7015, 23447, 685, 2164, "Input",ExpressionUUID->"4e6600b2-5ce8-47cf-a8bc-aaea7f9537af"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[267101, 7707, 240, 4, 71, "Chapter",ExpressionUUID->"70fa126e-8583-4ec0-bd85-1e0b4771e517"],
Cell[CellGroupData[{
Cell[267366, 7715, 157, 3, 84, "Section",ExpressionUUID->"9523bac2-d244-4d89-95fc-02b4161b43d3"],
Cell[CellGroupData[{
Cell[267548, 7722, 229, 4, 67, "Subsection",ExpressionUUID->"f0c5e04e-ba67-4e17-bc35-03136cdf463f"],
Cell[267780, 7728, 8311, 260, 869, "Input",ExpressionUUID->"1e9a2815-0e2d-4c8e-aa73-efeb608da99e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[276140, 7994, 155, 3, 65, "Section",ExpressionUUID->"5959fb83-9f73-4534-8e5f-7ffd388232f8"],
Cell[CellGroupData[{
Cell[276320, 8001, 180, 3, 67, "Subsection",ExpressionUUID->"0317c8b7-1611-4866-8a64-33fca5bffbd5"],
Cell[276503, 8006, 48609, 1480, 4195, "Input",ExpressionUUID->"12939c0b-874b-44a3-b137-f1488a682c8d"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[325173, 9493, 355, 10, 71, "Chapter",ExpressionUUID->"ee5f4ec2-7677-400e-9b66-fef71e1e7a42"],
Cell[CellGroupData[{
Cell[325553, 9507, 156, 3, 84, "Section",ExpressionUUID->"39de7dbf-de20-4ba9-a0a2-bb53f78a7a1a"],
Cell[CellGroupData[{
Cell[325734, 9514, 178, 3, 67, "Subsection",ExpressionUUID->"8cc144c7-ed03-4469-aac2-11929ea2302b"],
Cell[325915, 9519, 6007, 179, 636, "Input",ExpressionUUID->"441c366f-5201-4ff8-ba56-07d774ae5ebc"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[331971, 9704, 155, 3, 65, "Section",ExpressionUUID->"2dc554bd-a301-4c91-842a-870b70b74b63"],
Cell[CellGroupData[{
Cell[332151, 9711, 178, 3, 67, "Subsection",ExpressionUUID->"7bcfdc1e-8299-4113-8eb8-23a661275912"],
Cell[332332, 9716, 28512, 850, 2500, "Input",ExpressionUUID->"22d952d4-91ac-4002-85d1-ab6f42b99034"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[360883, 10571, 249, 5, 86, "Subtitle",ExpressionUUID->"6ba1eec4-bf24-4f17-8928-32b324174a82"],
Cell[CellGroupData[{
Cell[361157, 10580, 208, 4, 86, "Chapter",ExpressionUUID->"58eff5d1-e6e9-401b-9373-12ff12e8da9d"],
Cell[CellGroupData[{
Cell[361390, 10588, 157, 3, 84, "Section",ExpressionUUID->"1736a265-faa5-49ba-8f90-1a006becd743"],
Cell[CellGroupData[{
Cell[361572, 10595, 220, 4, 67, "Subsection",ExpressionUUID->"698b6e85-4b45-46c4-b341-84f6f51ac5fe"],
Cell[361795, 10601, 240, 7, 42, "Input",ExpressionUUID->"6ea750af-6b68-4c28-8e29-866c9c2a7b97"],
Cell[CellGroupData[{
Cell[362060, 10612, 1511, 36, 194, "Input",ExpressionUUID->"2b0d59f5-f495-4fde-b7e4-c176d11327aa"],
Cell[363574, 10650, 445, 8, 42, "Output",ExpressionUUID->"4f466878-3464-4151-b76e-7076a427eb45"],
Cell[364022, 10660, 443, 8, 42, "Output",ExpressionUUID->"f03053f4-f83f-413e-aa75-7eaac7ef5be6"]
}, Open  ]],
Cell[364480, 10671, 329, 10, 10, "Text",ExpressionUUID->"7485f25e-6307-4cd6-84f2-5b11ff568753"],
Cell[CellGroupData[{
Cell[364834, 10685, 12322, 285, 1434, "Input",ExpressionUUID->"b8187fdc-8a77-420b-91f1-173084b98335"],
Cell[CellGroupData[{
Cell[377181, 10974, 389, 9, 29, "Print",ExpressionUUID->"81f7c3fe-e07c-47ba-bf15-1476fdfeab20"],
Cell[377573, 10985, 419, 10, 29, "Print",ExpressionUUID->"051b99d0-d6c2-4987-929c-b5c259542506"],
Cell[377995, 10997, 383, 9, 29, "Print",ExpressionUUID->"614b8dc2-05bf-4248-9e08-da9284f6a7a7"],
Cell[378381, 11008, 649, 17, 29, "Print",ExpressionUUID->"68db3bb4-2d41-4184-9215-4e37946867d1"],
Cell[379033, 11027, 637, 16, 29, "Print",ExpressionUUID->"a81b7431-ba0c-453f-aa86-b01579f3239c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[379719, 11049, 6961, 202, 948, "Input",ExpressionUUID->"7c1c06ea-95ed-4ca9-bc55-28fa97828dac"],
Cell[386683, 11253, 382, 9, 42, "Output",ExpressionUUID->"fa5eeace-bc79-4a1c-8f56-5a61d19b1708"],
Cell[387068, 11264, 153, 3, 42, "Output",ExpressionUUID->"1aa14ac1-455f-47b5-95fa-611d3387aabd"]
}, Open  ]],
Cell[387236, 11270, 351, 8, 54, "Input",ExpressionUUID->"9ac97ff4-ba39-4e31-94c5-415ad99ea452"]
}, Closed]],
Cell[CellGroupData[{
Cell[387624, 11283, 225, 4, 46, "Subsection",ExpressionUUID->"6b5c482e-51d5-4a41-851b-257b0d10b010"],
Cell[387852, 11289, 240, 7, 42, "Input",ExpressionUUID->"3afe46e5-8ece-4a17-b23f-3683384af7f0"],
Cell[CellGroupData[{
Cell[388117, 11300, 1687, 39, 220, "Input",ExpressionUUID->"4cf597af-e99c-4540-b8ec-5bbc82dd3799"],
Cell[389807, 11341, 447, 8, 42, "Output",ExpressionUUID->"e1aae5d4-a8b9-43a9-9af8-3982d4f19191"],
Cell[390257, 11351, 445, 8, 42, "Output",ExpressionUUID->"bc27800d-a3a3-4d98-b904-0921414b860c"]
}, Open  ]],
Cell[390717, 11362, 329, 10, 10, "Text",ExpressionUUID->"22d837fa-9cda-4519-9998-1244188a3461"],
Cell[CellGroupData[{
Cell[391071, 11376, 12500, 288, 1408, "Input",ExpressionUUID->"4a1d469e-c389-4a32-9674-1b93b0288ce4"],
Cell[CellGroupData[{
Cell[403596, 11668, 412, 9, 29, "Print",ExpressionUUID->"c4100791-bc89-4d66-9e8d-7bb5bf4b02e7"],
Cell[404011, 11679, 444, 10, 29, "Print",ExpressionUUID->"321cda00-5f70-4c28-a02f-9b0fe9e8c92a"],
Cell[404458, 11691, 406, 9, 29, "Print",ExpressionUUID->"0d627f9b-13f1-44ff-8aeb-bf5b72e9f7a3"],
Cell[404867, 11702, 657, 16, 29, "Print",ExpressionUUID->"36835f26-1cdb-45c7-9453-cd84d375d220"],
Cell[405527, 11720, 659, 16, 29, "Print",ExpressionUUID->"75a82c32-788b-4cc7-a728-ec058a28fe58"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[406235, 11742, 7282, 208, 974, "Input",ExpressionUUID->"54ccc8fe-fa11-44e5-b4ad-2d0ad7dcac0d"],
Cell[413520, 11952, 426, 10, 42, "Output",ExpressionUUID->"4c9e45f6-784d-412d-a9a2-a8824de9a870"],
Cell[413949, 11964, 203, 4, 42, "Output",ExpressionUUID->"ad90c254-3f5d-498c-a207-98ed4b87ab42"]
}, Open  ]],
Cell[414167, 11971, 403, 9, 54, "Input",ExpressionUUID->"ffab9fd6-6a3b-40de-b798-49ee758e9264"]
}, Closed]],
Cell[CellGroupData[{
Cell[414607, 11985, 443, 12, 50, "Subsection",ExpressionUUID->"791d6c40-e2d8-4030-8359-da711a3289ae"],
Cell[415053, 11999, 240, 7, 42, "Input",ExpressionUUID->"1afd7cd0-5052-40ad-a02a-d350177a6143"],
Cell[CellGroupData[{
Cell[415318, 12010, 1648, 38, 194, "Input",ExpressionUUID->"6a462795-1032-4213-8060-63f187c315e4"],
Cell[416969, 12050, 564, 9, 42, "Output",ExpressionUUID->"d30e2d8b-4419-44fa-b55f-e33693c37ae4"],
Cell[417536, 12061, 564, 9, 42, "Output",ExpressionUUID->"2e2f1cf0-e43f-4990-8438-dbf656031490"]
}, Open  ]],
Cell[418115, 12073, 329, 10, 10, "Text",ExpressionUUID->"44dea305-057e-4b70-8cee-0cbf3a4ea78f"],
Cell[CellGroupData[{
Cell[418469, 12087, 12397, 286, 1434, "Input",ExpressionUUID->"8e3a667b-05f8-41c2-8f77-2d1753959bcc"],
Cell[CellGroupData[{
Cell[430891, 12377, 364, 8, 29, "Print",ExpressionUUID->"9a70f851-1408-4d67-a690-f0ca602cb079"],
Cell[431258, 12387, 394, 9, 29, "Print",ExpressionUUID->"f739a18c-2bcb-40d9-b6d6-b842abd73af3"],
Cell[431655, 12398, 358, 8, 29, "Print",ExpressionUUID->"ddbb5c26-8015-40e6-b333-128914f05ecf"],
Cell[432016, 12408, 610, 15, 29, "Print",ExpressionUUID->"e6b5aad1-4693-452a-b7cd-9d6ffb86f64c"],
Cell[432629, 12425, 600, 14, 29, "Print",ExpressionUUID->"9200f689-837e-43bb-b11a-a564a10f4509"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433278, 12445, 7234, 207, 974, "Input",ExpressionUUID->"966ebda5-b624-48af-8b1b-5ebc57a3ce94"],
Cell[440515, 12654, 401, 9, 42, "Output",ExpressionUUID->"a668bcef-4085-455c-82f3-57b4128814de"],
Cell[440919, 12665, 177, 3, 42, "Output",ExpressionUUID->"910a0326-09c0-43b5-9b70-80130719f259"]
}, Open  ]],
Cell[441111, 12671, 451, 10, 54, "Input",ExpressionUUID->"6d93aa1d-e80a-42b2-b1ed-46e27fb80b8c"]
}, Closed]],
Cell[CellGroupData[{
Cell[441599, 12686, 188, 3, 46, "Subsection",ExpressionUUID->"846872fd-4109-4ea7-8d0a-506c50af27c6"],
Cell[441790, 12691, 8956, 234, 1008, "Input",ExpressionUUID->"19a41abe-1a55-4812-81bb-253b8b0c1ad5"],
Cell[450749, 12927, 1005, 26, 116, "Input",ExpressionUUID->"64b7f476-810b-4468-9ca8-0125380c2743"],
Cell[451757, 12955, 1563, 44, 116, "Input",ExpressionUUID->"b8e6e531-e0b4-43f1-ab82-8f201b9ed01c"],
Cell[453323, 13001, 284, 8, 38, "Input",ExpressionUUID->"69a9b7c0-1589-47a7-aa71-70ee63740e70"],
Cell[CellGroupData[{
Cell[453632, 13013, 832, 20, 142, "Input",ExpressionUUID->"2e257dcc-d825-4d64-b867-21bca4d20869"],
Cell[454467, 13035, 1099, 30, 130, "Output",ExpressionUUID->"b386112f-9e78-47b2-beb5-3f365ab19823"],
Cell[455569, 13067, 1167, 33, 130, "Output",ExpressionUUID->"1c7e96f0-a2a6-4596-8cfd-94a74c1daa48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456773, 13105, 634, 17, 65, "Input",ExpressionUUID->"3a5ca229-9a11-4dab-8018-5b963bccc726"],
Cell[457410, 13124, 368, 7, 43, "Output",ExpressionUUID->"ea8e3fa5-3886-4e85-a1d4-2c0c3d9e11a6"],
Cell[457781, 13133, 368, 7, 43, "Output",ExpressionUUID->"8b8cb910-ed2d-4abf-87c8-05f96c157150"]
}, Open  ]],
Cell[458164, 13143, 278, 7, 38, "Input",ExpressionUUID->"4d3d988e-2fc9-499f-a927-0180e965d312"],
Cell[CellGroupData[{
Cell[458467, 13154, 734, 18, 142, "Input",ExpressionUUID->"d73494ce-02d6-42d2-add2-3850fa8a3a96"],
Cell[459204, 13174, 884, 28, 138, "Output",ExpressionUUID->"9eae32d3-1832-4060-8eff-093be48a0a17"],
Cell[460091, 13204, 1012, 33, 155, "Output",ExpressionUUID->"4b794cca-944b-48dc-9962-7587be4ee060"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461140, 13242, 583, 16, 65, "Input",ExpressionUUID->"c3b7c6aa-3d33-4422-b4dd-3188168de6cc"],
Cell[461726, 13260, 265, 6, 43, "Output",ExpressionUUID->"016c69e6-0af0-4019-9b62-98ff68e5222b"],
Cell[461994, 13268, 267, 6, 43, "Output",ExpressionUUID->"60d24442-8229-4a24-a58f-fe89962720a7"]
}, Open  ]],
Cell[462276, 13277, 251, 6, 38, "Input",ExpressionUUID->"ac9af95b-7d66-44aa-b72c-ddd83d865bd3"],
Cell[CellGroupData[{
Cell[462552, 13287, 726, 18, 142, "Input",ExpressionUUID->"b355b90e-5f42-447b-aa57-144d1a05a21d"],
Cell[463281, 13307, 886, 28, 138, "Output",ExpressionUUID->"7d61d189-db8c-4023-88e0-12b3e3706920"],
Cell[464170, 13337, 1012, 33, 155, "Output",ExpressionUUID->"13b95cfa-e420-44dd-973b-603f01450a29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465219, 13375, 530, 15, 65, "Input",ExpressionUUID->"072bfb9b-c9bb-47fd-acb3-1ed09d48513d"],
Cell[465752, 13392, 242, 5, 43, "Output",ExpressionUUID->"2af7184a-63c1-4ade-b29e-5deef3a4724d"],
Cell[465997, 13399, 242, 5, 57, "Output",ExpressionUUID->"f711ca6f-9619-4895-93c2-708752475a7d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[466300, 13411, 158, 3, 65, "Section",ExpressionUUID->"c96bf077-6d5c-4506-a181-588800efb01e"],
Cell[CellGroupData[{
Cell[466483, 13418, 220, 4, 67, "Subsection",ExpressionUUID->"fc676a6a-c757-4e8a-a92b-db43f18a67ae"],
Cell[466706, 13424, 240, 7, 42, "Input",ExpressionUUID->"10ab6376-35ba-4fe5-bff7-b5fe4dad307e"],
Cell[CellGroupData[{
Cell[466971, 13435, 2594, 52, 298, "Input",ExpressionUUID->"25640949-27cf-45f9-aa5b-927b69ad1cf4"],
Cell[469568, 13489, 672, 11, 42, "Output",ExpressionUUID->"199f1f4e-83ce-4437-bf7f-f4e27fa5df95"],
Cell[470243, 13502, 672, 11, 42, "Output",ExpressionUUID->"4da77f06-d56f-4bd7-b6d0-d481fd6ac5d7"]
}, Open  ]],
Cell[470930, 13516, 329, 10, 10, "Text",ExpressionUUID->"660ba0e9-b5bb-43e5-b317-14958958f903"],
Cell[CellGroupData[{
Cell[471284, 13530, 12675, 292, 1434, "Input",ExpressionUUID->"40eda544-d703-47f3-9760-0d4b66620c21"],
Cell[CellGroupData[{
Cell[483984, 13826, 340, 8, 29, "Print",ExpressionUUID->"8be986ac-b65b-40d1-846a-c0f6c5c08dd8"],
Cell[484327, 13836, 372, 9, 29, "Print",ExpressionUUID->"65306673-bb46-48fc-82f5-1888a400f650"],
Cell[484702, 13847, 334, 8, 29, "Print",ExpressionUUID->"d376ad4f-52ad-46a2-861c-7d5fa8dbab5e"],
Cell[485039, 13857, 1021, 22, 54, "Print",ExpressionUUID->"c1f53711-6cdc-4082-912b-a952926d40b8"],
Cell[486063, 13881, 1007, 20, 54, "Print",ExpressionUUID->"769a2b53-1103-4863-b52f-9f2d863568e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[487119, 13907, 7501, 211, 1000, "Input",ExpressionUUID->"5cfe2d41-93bd-47cf-8ddc-22353b463919"],
Cell[494623, 14120, 799, 17, 69, "Output",ExpressionUUID->"2accc958-d347-401e-96b6-cf61617df290"],
Cell[495425, 14139, 153, 3, 42, "Output",ExpressionUUID->"5721becb-fbea-4071-a202-2a8b77c330ac"]
}, Open  ]],
Cell[495593, 14145, 460, 10, 54, "Input",ExpressionUUID->"a7c81741-62da-4e59-87b7-1109e3f667ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[496090, 14160, 225, 4, 46, "Subsection",ExpressionUUID->"5d2fe46d-2aa4-4d10-bcbf-2a23a34b1e16"],
Cell[496318, 14166, 240, 7, 42, "Input",ExpressionUUID->"59127d3b-89aa-4874-b911-f311bcf1a0ea"],
Cell[CellGroupData[{
Cell[496583, 14177, 3157, 58, 428, "Input",ExpressionUUID->"0339f3b4-e805-45d9-9ad1-0b81353af865"],
Cell[499743, 14237, 658, 11, 42, "Output",ExpressionUUID->"179bc5dc-4262-4b09-a252-832a3a7beaca"],
Cell[500404, 14250, 658, 11, 42, "Output",ExpressionUUID->"5e4bdfd7-3153-46c3-9cfe-24a77f8ca07e"]
}, Open  ]],
Cell[501077, 14264, 329, 10, 10, "Text",ExpressionUUID->"acbd498d-51ae-48b0-b613-8c8c4030c07e"],
Cell[CellGroupData[{
Cell[501431, 14278, 12678, 292, 1434, "Input",ExpressionUUID->"cecf08df-5762-42b7-84a4-e07ba7f652ef"],
Cell[CellGroupData[{
Cell[514134, 14574, 387, 9, 29, "Print",ExpressionUUID->"960c4749-0665-420b-845d-61112cda0755"],
Cell[514524, 14585, 419, 10, 29, "Print",ExpressionUUID->"c311ab36-f1b2-4ece-9ef8-95e90bea3287"],
Cell[514946, 14597, 381, 9, 29, "Print",ExpressionUUID->"daf1c1b8-51fe-4ec7-aab7-dee7b0804507"],
Cell[515330, 14608, 1099, 23, 54, "Print",ExpressionUUID->"4a242df0-b8fa-45f3-8721-6050efee380c"],
Cell[516432, 14633, 1087, 22, 54, "Print",ExpressionUUID->"84228eff-43bc-4daa-88f1-e91904578134"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[517568, 14661, 7711, 214, 1026, "Input",ExpressionUUID->"50023e4f-62e2-4428-90a1-031de4de9d66"],
Cell[525282, 14877, 866, 18, 69, "Output",ExpressionUUID->"20255e99-2e0c-4de9-a166-61743fa2fbce"],
Cell[526151, 14897, 179, 3, 62, "Output",ExpressionUUID->"db042c98-a026-4425-82e4-77b1f0d0f577"]
}, Open  ]],
Cell[526345, 14903, 452, 10, 54, "Input",ExpressionUUID->"00e460c2-9978-4975-945b-a9ad93b003e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[526834, 14918, 402, 11, 50, "Subsection",ExpressionUUID->"b40c247a-304f-4fc9-86e5-66c10095a98e"],
Cell[527239, 14931, 240, 7, 42, "Input",ExpressionUUID->"702d7bed-9a52-45d5-baec-aead47f4ce60"],
Cell[CellGroupData[{
Cell[527504, 14942, 2803, 53, 324, "Input",ExpressionUUID->"1d0c886d-7cca-446a-9d23-7c45f648c528"],
Cell[530310, 14997, 697, 11, 42, "Output",ExpressionUUID->"4e5455b8-4fd7-4347-90da-c73c149cb98f"],
Cell[531010, 15010, 695, 11, 42, "Output",ExpressionUUID->"3dc87cb2-f24f-4ca8-903d-58045ad12952"]
}, Open  ]],
Cell[531720, 15024, 329, 10, 10, "Text",ExpressionUUID->"6876e71e-463b-4d94-844b-b60dddf62fe3"],
Cell[CellGroupData[{
Cell[532074, 15038, 12583, 290, 1434, "Input",ExpressionUUID->"de8c3b64-3f80-4820-bf66-c47ce79ebabf"],
Cell[CellGroupData[{
Cell[544682, 15332, 364, 8, 29, "Print",ExpressionUUID->"a3f0e842-9dad-4c83-95db-f28f7c5f755b"],
Cell[545049, 15342, 394, 9, 29, "Print",ExpressionUUID->"7364fe44-6f54-4797-a2a5-e54fcc7e9e21"],
Cell[545446, 15353, 356, 8, 29, "Print",ExpressionUUID->"95c2d7c0-9bf1-4de6-888f-f687052aa880"],
Cell[545805, 15363, 1168, 23, 78, "Print",ExpressionUUID->"6a869de6-dbfe-4b07-9213-ff0fd0dba2f0"],
Cell[546976, 15388, 1156, 22, 54, "Print",ExpressionUUID->"663915c3-4b64-4d22-8c1c-d2d6ae08280b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[548181, 15416, 7816, 217, 1026, "Input",ExpressionUUID->"150a8b5b-554d-48c3-845d-c86bc68e5571"],
Cell[556000, 15635, 913, 19, 95, "Output",ExpressionUUID->"f7f0411b-14e5-4925-ba0d-7b90dc2faa64"],
Cell[556916, 15656, 180, 3, 42, "Output",ExpressionUUID->"be8514da-52b1-414d-8228-31c8911255e7"]
}, Open  ]],
Cell[557111, 15662, 460, 10, 54, "Input",ExpressionUUID->"1953c6c2-a1c1-4d38-bf57-01556383b71f"]
}, Closed]],
Cell[CellGroupData[{
Cell[557608, 15677, 182, 3, 46, "Subsection",ExpressionUUID->"ebfc49aa-2413-4251-a364-ff5471a764ff"],
Cell[557793, 15682, 9675, 251, 1151, "Input",ExpressionUUID->"902d65c5-5e9b-4e46-a503-70db1316c962"],
Cell[CellGroupData[{
Cell[567493, 15937, 1369, 28, 194, "Input",ExpressionUUID->"e1198d78-e722-4e09-a9f6-58f45256175e"],
Cell[568865, 15967, 247, 4, 42, "Output",ExpressionUUID->"af589428-fb91-4228-b9b7-d51e9e7c0626"],
Cell[569115, 15973, 247, 4, 42, "Output",ExpressionUUID->"2f206fc9-82a8-438d-b103-3ad4ea72bcd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569399, 15982, 3248, 72, 350, "Input",ExpressionUUID->"6f49dc65-7f9f-432e-86e8-0301fb32cff8"],
Cell[572650, 16056, 203, 4, 42, "Output",ExpressionUUID->"b6c5ec1b-2f1c-4f82-b494-4acf67143300"],
Cell[572856, 16062, 203, 4, 42, "Output",ExpressionUUID->"95f7b853-49c7-4053-9625-569506677127"]
}, Open  ]],
Cell[573074, 16069, 290, 7, 37, "Input",ExpressionUUID->"c35e9257-e005-42d7-8623-00ff89fbd489"],
Cell[CellGroupData[{
Cell[573389, 16080, 837, 20, 142, "Input",ExpressionUUID->"1235af31-2ef2-4b4e-8318-19d80807db40"],
Cell[574229, 16102, 4834, 159, 447, "Output",ExpressionUUID->"377dabe9-97cf-43e0-8f76-eb7aeaad8cae"],
Cell[579066, 16263, 3582, 111, 397, "Output",ExpressionUUID->"361c02fa-774c-44f7-b2c5-a2eeda344e27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582685, 16379, 532, 15, 64, "Input",ExpressionUUID->"46443d2c-b1b9-48b5-b23e-dfdfff5d3928"],
Cell[583220, 16396, 454, 9, 42, "Output",ExpressionUUID->"11827fea-fb11-477a-9210-f4f371d3c8f7"],
Cell[583677, 16407, 454, 9, 62, "Output",ExpressionUUID->"3fc26d3c-70a4-42d0-9246-1464ca032eee"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


